Capacity Bounds for Hyperbolic Neural Network Representations of Latent Tree Structures

We study the representation capacity of deep hyperbolic neural networks (HNNs) with a ReLU activation function. We establish the first proof that HNNs can $\varepsilon$-isometrically embed any finite weighted tree into a hyperbolic space of dimension $d$ at least equal to $2$ with prescribed sectional curvature $\kappa<0$, for any $\varepsilon> 1$ (where $\varepsilon=1$ being optimal). We establish rigorous upper bounds for the network complexity on an HNN implementing the embedding. We find that the network complexity of HNN implementing the graph representation is independent of the representation fidelity/distortion. We contrast this result against our lower bounds on distortion which any ReLU multi-layer perceptron (MLP) must exert when embedding a tree with $L>2^d$ leaves into a $d$-dimensional Euclidean space, which we show at least $\Omega(L^{1/d})$; independently of the depth, width, and (possibly discontinuous) activation function defining the MLP.

==> Graphics/Simple_PyScript/Hyperbolic_and_Tree_PictureGenerator.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "bcf786f4",
   "metadata": {},
   "source": [
    "# Load Packages"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "65a913e3",
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import random\n",
    "\n",
    "import numpy as np\n",
    "from tqdm import tqdm\n",
    "\n",
    "import pydot\n",
    "\n",
    "import networkx.drawing.nx_pydot #import graphviz_layout\n",
    "import networkx as nx\n",
    "from networkx.drawing.nx_pydot import graphviz_layout\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.colors as mcolors\n",
    "\n",
    "from svglib.svglib import svg2rlg\n",
    "from reportlab.graphics import renderPDF\n",
    "\n",
    "import drawsvg as draw\n",
    "from drawsvg import Drawing\n",
    "from hyperbolic import euclid, util\n",
    "from hyperbolic.poincare import *\n",
    "from hyperbolic.poincare.util import (\n",
    "    radial_euclid_to_poincare, radial_poincare_to_euclid,\n",
    "    poincare_to_euclid_factor, triangle_side_for_angles,\n",
    ")\n",
    "import hyperbolic.tiles as htiles"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "240c1f8e",
   "metadata": {},
   "source": [
    "## Draw Hyperbolic Disc - w. Geodesics"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "b205f8b6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\"\n",
       "     width=\"1000\" height=\"1000.0\" viewBox=\"-1.05 -1.05 2.1 2.1\">\n",
       "<defs>\n",
       "</defs>\n",
       "<circle cx=\"0\" cy=\"0\" r=\"1\" fill=\"none\" stroke-width=\"0.003\" stroke=\"darkviolet\" />\n",
       "<path d=\"M-1.0,-7.494005416219807e-16 A0.12602984598236264,0.12602984598236264,0,0,1,-0.9686915803565929,0.24826723937371736 A0.12618888030857858,0.12618888030857858,0,0,0,-1.0,-8.049116928532385e-16 Z\" fill=\"lightseagreen\" />\n",
       "<path d=\"M-0.8767267557075076,0.4809887689193878 A0.7615961098961632,0.7615961098961632,0,0,0,-0.6993515264033675,-0.7147778973340461 A0.7558397120222538,0.7558397120222538,0,0,1,-0.8767267557075077,0.48098876891938797 Z\" fill=\"lightseagreen\" />\n",
       "<path d=\"M-0.5372996083468244,0.8433914458128859 A2.4222880081389113,2.4222880081389113,0,0,1,0.9738769792773333,-0.22707626303437367 A2.482418840945476,2.482418840945476,0,0,0,-0.5372996083468236,0.8433914458128846 Z\" fill=\"lightseagreen\" />\n",
       "<path d=\"M-0.8549118706729479,-0.5187732581605218 A7.032177180326715,7.032177180326715,0,0,1,0.6835923020228716,0.7298640726978354 A7.564093182370041,7.564093182370041,0,0,0,-0.8549118706729546,-0.5187732581605271 Z\" fill=\"lightseagreen\" />\n",
       "<path d=\"M0.4226182617406995,0.9063077870366498 A0.5829487283499262,0.5829487283499262,0,0,1,0.9970861323044666,0.0762839745039523 A0.586366918359096,0.586366918359096,0,0,0,0.4226182617406996,0.90630778703665 Z\" fill=\"lightseagreen\" />\n",
       "<path d=\"M0.5555702330196017,-0.8314696123025457 A1.7696179176944742,1.7696179176944742,0,0,0,0.43247920633016657,0.9016439075888157 A1.7388472221126714,1.7388472221126714,0,0,1,0.5555702330196017,-0.8314696123025451 Z\" fill=\"lightseagreen\" />\n",
       "<path d=\"M-0.999048221581858,-0.04361938736533588 A0.9842950213242173,0.9842950213242173,0,0,1,-0.054514501638006085,0.9985129789397631 A0.9940796159538977,0.9940796159538977,0,0,0,-0.9990482215818575,-0.04361938736533588 Z\" fill=\"lightseagreen\" />\n",
       "<path d=\"M0.9978589232386013,0.06540312923014158 A3.720235743019089,3.720235743019089,0,0,0,-0.8919948565893134,0.45204554617671944 A3.5867994594648382,3.5867994594648382,0,0,1,0.9978589232386011,0.06540312923014202 Z\" fill=\"lightseagreen\" />\n",
       "<path d=\"M0.6427876096865396,-0.7660444431189778 A0.20438202080543835,0.20438202080543835,0,0,1,0.2902846772544616,-0.956940335732209 A0.20480059290774968,0.20480059290774968,0,0,0,0.6427876096865396,-0.7660444431189778 Z\" fill=\"lightseagreen\" />\n",
       "<path d=\"M-0.10886687485196511,-0.9940563382223196 A0.8906313989110535,0.8906313989110535,0,0,0,0.9738769792773336,-0.2270762630343739 A0.8827692443587104,0.8827692443587104,0,0,1,-0.10886687485196511,-0.9940563382223194 Z\" fill=\"lightseagreen\" />\n",
       "<path d=\"M-0.7933533402912345,-0.6087614290087205 A1.9804409580085365,1.9804409580085365,0,0,1,-0.010908091494182148,0.9999405050001493 A2.020454533685681,2.020454533685681,0,0,0,-0.7933533402912349,-0.6087614290087211 Z\" fill=\"lightseagreen\" />\n",
       "<path d=\"M0.8064446042674902,-0.5913096483635893 A15.368776365857048,15.368776365857048,0,0,1,-0.8714279253502735,0.490523568159313 A18.159672575296334,18.159672575296334,0,0,0,0.806444604267508,-0.5913096483636 Z\" fill=\"lightseagreen\" />\n",
       "<path d=\"M-0.5735764363510462,0.8191520442889917 A0.48520907279579895,0.48520907279579895,0,0,1,0.29028467725446244,0.9569403357322088 A0.48757481029758337,0.48757481029758337,0,0,0,-0.5735764363510463,0.8191520442889918 Z\" fill=\"lightseagreen\" />\n",
       "<path d=\"M0.9320078692827982,0.3624380382837018 A1.490116666302981,1.490116666302981,0,0,0,-0.6835923020228711,0.7298640726978356 A1.4682383837641713,1.4682383837641713,0,0,1,0.9320078692827987,0.3624380382837018 Z\" fill=\"lightseagreen\" />\n",
       "<path d=\"M0.1305261922200509,-0.9914448613738104 A1.1463124031972114,1.1463124031972114,0,0,1,-0.9999405050001494,0.010908091494182148 A1.1596049882340747,1.1596049882340747,0,0,0,0.13052619222005113,-0.9914448613738105 Z\" fill=\"lightseagreen\" />\n",
       "<path d=\"M0.15212338618991694,0.9883615104677625 A5.312194246860703,5.312194246860703,0,0,0,-0.5094169368408448,-0.8605198338560789 A5.04423682160044,5.04423682160044,0,0,1,0.15212338618991694,0.9883615104677607 Z\" fill=\"lightseagreen\" />\n",
       "</svg>"
      ],
      "text/plain": [
       "<drawsvg.drawing.Drawing at 0x11cbbb040>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def draw_hyper_dragon(drawing, depth, a1=50, a2=-180, **style):\n",
    "    if depth <= 0:\n",
    "        hl = Line.from_points(\n",
    "                *Ideal.from_degree(-a1), *Ideal.from_degree(-a2))\n",
    "        drawing.draw(hl, **style)\n",
    "    else:\n",
    "        draw_hyper_dragon(drawing, depth-1, (a1+a2)/2, a2, **style)\n",
    "        draw_hyper_dragon(drawing, depth-1, (a1+a2)/2+300, a1, **style)\n",
    "\n",
    "d = Drawing(2.1, 2.1, origin='center')\n",
    "d.draw(euclid.Circle(0, 0, 1),\n",
    "       fill='none', stroke_width=0.003, stroke='darkviolet')\n",
    "line_style = dict(hwidth=0.01, fill='lightseagreen')\n",
    "\n",
    "draw_hyper_dragon(d, 4, **line_style)\n",
    "\n",
    "d.set_render_size(w=1000)\n",
    "d.save_svg('hyperbolic.svg')\n",
    "# Convert to pdf\n",
    "# drawing = svg2rlg(\"file.svg\")\n",
    "# renderPDF.drawToFile(d, \"hyperbolic.pdf\")\n",
    "# View Plot\n",
    "d "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "e945dffb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\"\n",
       "     width=\"800\" height=\"800.0\" viewBox=\"-1.0 -1.0 2 2\">\n",
       "<defs>\n",
       "</defs>\n",
       "<circle cx=\"0\" cy=\"0\" r=\"1\" fill=\"azure\" />\n",
       "<path d=\"M0.41395850498287445,-1.1102230246251565e-16 A1.1186762500009475,1.1186762500009475,0,0,1,1.1102230246251565e-16,-0.4139585049828747 A1.1186762500009513,1.1186762500009513,0,0,1,-0.41395850498287423,-1.1102230246251565e-16 A1.1186762500009515,1.1186762500009515,0,0,1,-1.1102230246251565e-16,0.413958504982874 A1.1186762500009488,1.1186762500009488,0,0,1,0.41395850498287456,-3.3306690738754696e-16 L0.3972501656977303,-3.3306690738754696e-16 A1.0979718507463423,1.0979718507463423,0,0,0,-5.551115123125783e-16,0.3972501656977304 A1.0979718507463447,1.0979718507463447,0,0,0,-0.3972501656977302,0.0 A1.0979718507463445,1.0979718507463445,0,0,0,0.0,-0.39725016569773075 A1.0979718507463407,1.0979718507463407,0,0,0,0.3972501656977303,0.0 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.46568651728346167,-0.47256105947151383 A1.7698189087246572,1.7698189087246572,0,0,0,0.40144555647432534,0.007283349656124011 A1.1186762500009508,1.1186762500009508,0,0,1,0.7759166552807087,-0.13118960857915984 A0.2264434180130016,0.2264434180130016,0,0,1,0.7424701436344672,-0.3717934718412155 A0.33816103409773507,0.33816103409773507,0,0,1,0.4656865172834626,-0.4725610594715147 L0.4686037640981562,-0.4616740904709413 A0.3370574063010752,0.3370574063010752,0,0,0,0.7373500390768148,-0.3681010869655371 A0.22620727830258547,0.22620727830258547,0,0,0,0.7686753532722927,-0.13386340138318073 A1.097971850746344,1.097971850746344,0,0,0,0.40979931382013257,-0.007186871662745897 A1.841280095387408,1.841280095387408,0,0,1,0.4686037640981562,-0.46167409047094127 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.007283349656123695,-0.4014455564743251 A1.7698189087246534,1.7698189087246534,0,0,0,0.4725610594715155,-0.46568651728346167 A0.3381610340977358,0.3381610340977358,0,0,1,0.3717934718412161,-0.7424701436344676 A0.22644341801300163,0.22644341801300163,0,0,1,0.13118960857916007,-0.7759166552807076 A1.118676250000947,1.118676250000947,0,0,1,-0.007283349656123428,-0.4014455564743251 L0.00718687166274623,-0.40979931382013257 A1.0979718507463407,1.0979718507463407,0,0,0,0.13386340138318187,-0.7686753532722925 A0.22620727830258547,0.22620727830258547,0,0,0,0.36810108696553767,-0.7373500390768153 A0.33705740630107595,0.33705740630107595,0,0,0,0.46167409047094105,-0.4686037640981563 A1.841280095387404,1.841280095387404,0,0,1,0.007186871662746591,-0.40979931382013257 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.4725610594715149,-0.4656865172834619 A1.7698189087246612,1.7698189087246612,0,0,0,0.007283349656123235,-0.40144555647432534 A1.118676250000953,1.118676250000953,0,0,1,-0.13118960857915984,-0.7759166552807084 A0.2264434180130021,0.2264434180130021,0,0,1,-0.37179347184121586,-0.7424701436344677 A0.33816103409773546,0.33816103409773546,0,0,1,-0.472561059471515,-0.465686517283462 L-0.46167409047094105,-0.46860376409815635 A0.33705740630107567,0.33705740630107567,0,0,0,-0.3681010869655374,-0.7373500390768152 A0.22620727830258594,0.22620727830258594,0,0,0,-0.13386340138318129,-0.7686753532722919 A1.0979718507463463,1.0979718507463463,0,0,0,-0.007186871662746563,-0.40979931382013324 A1.8412800953874122,1.8412800953874122,0,0,1,-0.4616740904709411,-0.4686037640981564 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.40144555647432534,0.007283349656123153 A1.7698189087246576,1.7698189087246576,0,0,0,-0.46568651728346144,-0.4725610594715142 A0.33816103409773646,0.33816103409773646,0,0,1,-0.7424701436344675,-0.3717934718412161 A0.22644341801300139,0.22644341801300139,0,0,1,-0.7759166552807084,-0.13118960857915948 A1.1186762500009493,1.1186762500009493,0,0,1,-0.40144555647432545,0.007283349656123206 L-0.40979931382013257,-0.00718687166274623 A1.0979718507463427,1.0979718507463427,0,0,0,-0.7686753532722921,-0.13386340138318165 A0.22620727830258525,0.22620727830258525,0,0,0,-0.7373500390768153,-0.3681010869655376 A0.33705740630107667,0.33705740630107667,0,0,0,-0.4686037640981552,-0.4616740904709419 A1.8412800953874084,1.8412800953874084,0,0,1,-0.40979931382013257,-0.007186871662746151 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.46568651728346233,0.4725610594715155 A1.769818908724671,1.769818908724671,0,0,0,-0.40144555647432534,-0.007283349656123501 A1.1186762500009537,1.1186762500009537,0,0,1,-0.7759166552807083,0.13118960857915962 A0.22644341801300055,0.22644341801300055,0,0,1,-0.7424701436344674,0.3717934718412157 A0.33816103409773535,0.33816103409773535,0,0,1,-0.4656865172834621,0.4725610594715153 L-0.4686037640981563,0.461674090470941 A0.33705740630107567,0.33705740630107567,0,0,0,-0.7373500390768152,0.36810108696553717 A0.22620727830258436,0.22620727830258436,0,0,0,-0.7686753532722921,0.13386340138318106 A1.0979718507463472,1.0979718507463472,0,0,0,-0.4097993138201328,0.007186871662746341 A1.8412800953874224,1.8412800953874224,0,0,1,-0.46860376409815685,0.4616740904709415 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.007283349656123155,0.4014455564743251 A1.7698189087246499,1.7698189087246499,0,0,0,-0.47256105947151544,0.46568651728346167 A0.33816103409773535,0.33816103409773535,0,0,1,-0.37179347184121636,0.7424701436344677 A0.22644341801300055,0.22644341801300055,0,0,1,-0.13118960857916007,0.7759166552807086 A1.1186762500009497,1.1186762500009497,0,0,1,0.007283349656122984,0.40144555647432534 L-0.007186871662746341,0.40979931382013224 A1.097971850746343,1.097971850746343,0,0,0,-0.13386340138318187,0.7686753532722919 A0.22620727830258439,0.22620727830258439,0,0,0,-0.3681010869655376,0.7373500390768154 A0.33705740630107567,0.33705740630107567,0,0,0,-0.4616740904709414,0.4686037640981559 A1.8412800953873996,1.8412800953873996,0,0,1,-0.007186871662746681,0.40979931382013257 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.47256105947151533,0.4656865172834621 A1.7698189087246563,1.7698189087246563,0,0,0,-0.00728334965612175,0.40144555647432534 A1.118676250000952,1.118676250000952,0,0,1,0.13118960857915984,0.775916655280707 A0.22644341801300222,0.22644341801300222,0,0,1,0.3717934718412157,0.742470143634467 A0.3381610340977344,0.3381610340977344,0,0,1,0.47256105947151517,0.46568651728346216 L0.46167409047094166,0.46860376409815596 A0.33705740630107456,0.33705740630107456,0,0,0,0.3681010869655373,0.7373500390768148 A0.22620727830258605,0.22620727830258605,0,0,0,0.1338634013831821,0.7686753532722918 A1.097971850746345,1.097971850746345,0,0,0,0.007186871662746452,0.4097993138201327 A1.8412800953874071,1.8412800953874071,0,0,1,0.4616740904709416,0.4686037640981564 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.4014455564743251,-0.007283349656124417 A1.769818908724657,1.769818908724657,0,0,0,0.46568651728346144,0.47256105947151494 A0.3381610340977359,0.3381610340977359,0,0,1,0.7424701436344672,0.3717934718412157 A0.2264434180130021,0.2264434180130021,0,0,1,0.775916655280708,0.1311896085791596 A1.1186762500009497,1.1186762500009497,0,0,1,0.40144555647432467,-0.00728334965612365 L0.4097993138201327,0.007186871662746119 A1.0979718507463432,1.0979718507463432,0,0,0,0.7686753532722914,0.13386340138318154 A0.22620727830258605,0.22620727830258605,0,0,0,0.7373500390768151,0.36810108696553734 A0.3370574063010761,0.3370574063010761,0,0,0,0.468603764098156,0.4616740904709413 A1.8412800953874073,1.8412800953874073,0,0,1,0.4097993138201328,0.0071868716627463015 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.7716815084206465,-0.13632560060343257 A0.3804759709046881,0.3804759709046881,0,0,0,0.7716815084206468,0.13632560060343235 A0.22644341801300052,0.22644341801300052,0,0,1,0.9201914008310167,0.053136715682619434 A0.08725611120855427,0.08725611120855427,0,0,1,0.9201914008310168,-0.05313671568261995 A0.2264434180130042,0.2264434180130042,0,0,1,0.7716815084206465,-0.1363256006034326 L0.7729864504801705,-0.12871797292377038 A0.22620727830258794,0.22620727830258794,0,0,0,0.9173737767561759,-0.051940166152269235 A0.08740775540526441,0.08740775540526441,0,0,0,0.9173737767561758,0.05194016615226854 A0.22620727830258455,0.22620727830258455,0,0,0,0.7729864504801707,0.12871797292377 A0.38473614389347716,0.38473614389347716,0,0,1,0.7729864504801705,-0.12871797292377046 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.8691923850100791,-0.2799122009776827 A0.3804759709046827,0.3804759709046827,0,0,0,0.7693195952753158,-0.13000430553569509 A1.118676250000953,1.118676250000953,0,0,1,0.9241419065808706,-0.14727399457412438 A0.06082111257327606,0.06082111257327606,0,0,1,0.9297895196861481,-0.22046832826691362 A0.07740262449149653,0.07740262449149653,0,0,1,0.869192385010079,-0.27991220097768266 L0.8682290951424654,-0.27669569543501193 A0.07755242678244141,0.07755242678244141,0,0,0,0.9281122809593996,-0.2198993748305897 A0.060959042695159116,0.060959042695159116,0,0,0,0.9219166073038145,-0.1484625409708063 A1.0979718507463463,1.0979718507463463,0,0,0,0.775255714802521,-0.13493954169155364 A0.38473614389347166,0.38473614389347166,0,0,1,0.868229095142465,-0.2766956954350119 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.7370288708528334,-0.37128382035313545 A0.24466447272944325,0.24466447272944325,0,0,0,0.8698602663530134,-0.27710146931064794 A0.07740262449149139,0.07740262449149139,0,0,1,0.8929852515201215,-0.3538818822906866 A0.05009051439427983,0.05009051439427983,0,0,1,0.8581813440717563,-0.40512595747015073 A0.3381610340977384,0.3381610340977384,0,0,1,0.7370288708528335,-0.37128382035313545 L0.7427862742975779,-0.3686952309142506 A0.3370574063010785,0.3370574063010785,0,0,0,0.8570728070526755,-0.4034367871633274 A0.05021489168420258,0.05021489168420258,0,0,0,0.8914433434575687,-0.3535533971011316 A0.07755242678243647,0.07755242678243647,0,0,0,0.8675565190893817,-0.27954405532807874 A0.24672749843526573,0.24672749843526573,0,0,1,0.7427862742975782,-0.3686952309142505 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.6946942118238134,-0.5470491560301407 A0.24466447272944644,0.24466447272944644,0,0,0,0.740266940748491,-0.36680602473308954 A0.22644341801300405,0.22644341801300405,0,0,1,0.822895794308173,-0.4662291400075051 A0.05586404190454312,0.05586404190454312,0,0,1,0.7928987756339413,-0.5288643507517199 A0.10641401974603028,0.10641401974603028,0,0,1,0.6946942118238135,-0.5470491560301408 L0.69638346788339,-0.5430042873752743 A0.106558131755177,0.106558131755177,0,0,0,0.7916399209445617,-0.5274862269814077 A0.05599628466372727,0.05599628466372727,0,0,0,0.8207539098046597,-0.46610280092711054 A0.22620727830258794,0.22620727830258794,0,0,0,0.7396288849369278,-0.37308594724113064 A0.2467274984352692,0.2467274984352692,0,0,1,0.69638346788339,-0.5430042873752743 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.4630908764524856,-0.46309087645248526 A1.7698189087246254,1.7698189087246254,0,0,0,0.6976896724398007,-0.5447538312334683 A0.10641401974603205,0.10641401974603205,0,0,1,0.6581996213840434,-0.6581996213840426 A0.10641401974603316,0.10641401974603316,0,0,1,0.5447538312334711,-0.697689672439803 A1.769818908724675,1.769818908724675,0,0,0,0.4630908764524857,-0.46309087645248626 L0.4710616419488136,-0.47106164194881417 A1.8412800953874269,1.8412800953874269,0,0,1,0.5453135295088813,-0.6933419091797227 A0.10655813175517981,0.10655813175517981,0,0,0,0.6562754850991166,-0.6562754850991158 A0.10655813175517875,0.10655813175517875,0,0,0,0.6933419091797217,-0.5453135295088818 A1.841280095387373,1.841280095387373,0,0,1,0.4710616419488139,-0.4710616419488136 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.36680602473308965,-0.7402669407484911 A0.24466447272944572,0.24466447272944572,0,0,0,0.547049156030141,-0.694694211823813 A0.10641401974603604,0.10641401974603604,0,0,1,0.5288643507517197,-0.7928987756339403 A0.05586404190454345,0.05586404190454345,0,0,1,0.46622914000750537,-0.822895794308173 A0.2264434180129956,0.2264434180129956,0,0,1,0.3668060247330897,-0.7402669407484912 L0.37308594724113053,-0.7396288849369277 A0.22620727830257956,0.22620727830257956,0,0,0,0.46610280092711076,-0.8207539098046598 A0.055996284663727615,0.055996284663727615,0,0,0,0.5274862269814075,-0.7916399209445608 A0.10655813175518268,0.10655813175518268,0,0,0,0.5430042873752751,-0.6963834678833893 A0.2467274984352681,0.2467274984352681,0,0,1,0.37308594724113053,-0.7396288849369276 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.2771014693106485,-0.869860266353014 A0.24466447272945008,0.24466447272945008,0,0,0,0.3712838203531358,-0.7370288708528333 A0.33816103409774073,0.33816103409774073,0,0,1,0.40512595747015184,-0.8581813440717576 A0.05009051439427617,0.05009051439427617,0,0,1,0.35388188229068734,-0.8929852515201209 A0.07740262449149221,0.07740262449149221,0,0,1,0.2771014693106485,-0.869860266353014 L0.279544055328079,-0.8675565190893828 A0.07755242678243728,0.07755242678243728,0,0,0,0.35355339710113215,-0.8914433434575681 A0.0502148916841989,0.0502148916841989,0,0,0,0.40343678716332887,-0.8570728070526771 A0.33705740630108083,0.33705740630108083,0,0,0,0.36869523091425094,-0.7427862742975775 A0.2467274984352725,0.2467274984352725,0,0,1,0.279544055328079,-0.8675565190893828 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.1300043055356947,-0.7693195952753158 A0.38047597090468077,0.38047597090468077,0,0,0,0.2799122009776834,-0.8691923850100793 A0.0774026244914939,0.0774026244914939,0,0,1,0.22046832826691462,-0.9297895196861491 A0.060821112573274105,0.060821112573274105,0,0,1,0.14727399457412424,-0.9241419065808707 A1.1186762500009662,1.1186762500009662,0,0,1,0.13000430553569475,-0.7693195952753156 L0.13493954169155364,-0.7752557148025212 A1.0979718507463592,1.0979718507463592,0,0,0,0.14846254097080724,-0.9219166073038143 A0.06095904269515706,0.06095904269515706,0,0,0,0.2198993748305903,-0.9281122809594009 A0.07755242678243889,0.07755242678243889,0,0,0,0.2766956954350126,-0.8682290951424653 A0.38473614389346994,0.38473614389346994,0,0,1,0.13493954169155367,-0.7752557148025212 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.1363256006034329,-0.771681508420647 A0.3804759709046882,0.3804759709046882,0,0,0,0.13632560060343288,-0.7716815084206465 A0.22644341801299836,0.22644341801299836,0,0,1,0.05313671568261974,-0.9201914008310164 A0.0872561112085565,0.0872561112085565,0,0,1,-0.053136715682619545,-0.9201914008310172 A0.22644341801300055,0.22644341801300055,0,0,1,-0.13632560060343288,-0.771681508420647 L-0.1287179729237703,-0.7729864504801708 A0.2262072783025844,0.2262072783025844,0,0,0,-0.051940166152268846,-0.9173737767561764 A0.08740775540526659,0.08740775540526659,0,0,0,0.05194016615226905,-0.9173737767561756 A0.22620727830258233,0.22620727830258233,0,0,0,0.12871797292377046,-0.7729864504801705 A0.38473614389347727,0.38473614389347727,0,0,1,-0.1287179729237702,-0.7729864504801707 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.2799122009776828,-0.8691923850100789 A0.3804759709046917,0.3804759709046917,0,0,0,-0.13000430553569517,-0.7693195952753158 A1.1186762500009462,1.1186762500009462,0,0,1,-0.14727399457412438,-0.924141906580871 A0.06082111257327609,0.06082111257327609,0,0,1,-0.220468328266914,-0.9297895196861486 A0.07740262449149403,0.07740262449149403,0,0,1,-0.2799122009776828,-0.8691923850100789 L-0.27669569543501193,-0.8682290951424648 A0.07755242678243905,0.07755242678243905,0,0,0,-0.21989937483059,-0.9281122809593991 A0.060959042695159234,0.060959042695159234,0,0,0,-0.1484625409708061,-0.9219166073038139 A1.0979718507463394,1.0979718507463394,0,0,0,-0.13493954169155375,-0.7752557148025213 A0.384736143893481,0.384736143893481,0,0,1,-0.2766956954350118,-0.8682290951424647 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.37128382035313595,-0.737028870852834 A0.24466447272944536,0.24466447272944536,0,0,0,-0.27710146931064805,-0.8698602663530136 A0.07740262449150034,0.07740262449150034,0,0,1,-0.3538818822906876,-0.8929852515201222 A0.05009051439427846,0.05009051439427846,0,0,1,-0.4051259574701513,-0.8581813440717574 A0.33816103409772763,0.33816103409772763,0,0,1,-0.3712838203531359,-0.7370288708528339 L-0.3686952309142508,-0.7427862742975782 A0.33705740630106806,0.33705740630106806,0,0,0,-0.4034367871633284,-0.8570728070526775 A0.05021489168420115,0.05021489168420115,0,0,0,-0.3535533971011323,-0.8914433434575696 A0.07755242678244521,0.07755242678244521,0,0,0,-0.27954405532807847,-0.8675565190893828 A0.24672749843526762,0.24672749843526762,0,0,1,-0.3686952309142509,-0.7427862742975783 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.5470491560301399,-0.6946942118238134 A0.24466447272944564,0.24466447272944564,0,0,0,-0.36680602473308976,-0.7402669407484913 A0.22644341801300205,0.22644341801300205,0,0,1,-0.4662291400075051,-0.8228957943081734 A0.05586404190454312,0.05586404190454312,0,0,1,-0.52886435075172,-0.7928987756339413 A0.10641401974603105,0.10641401974603105,0,0,1,-0.5470491560301399,-0.6946942118238134 L-0.5430042873752736,-0.6963834678833897 A0.1065581317551778,0.1065581317551778,0,0,0,-0.5274862269814079,-0.7916399209445621 A0.055996284663727254,0.055996284663727254,0,0,0,-0.46610280092711065,-0.8207539098046607 A0.22620727830258586,0.22620727830258586,0,0,0,-0.3730859472411304,-0.7396288849369279 A0.24672749843526795,0.24672749843526795,0,0,1,-0.5430042873752736,-0.6963834678833897 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.4630908764524848,-0.46309087645248515 A1.7698189087246379,1.7698189087246379,0,0,0,-0.5447538312334703,-0.6976896724398064 A0.10641401974603172,0.10641401974603172,0,0,1,-0.6581996213840429,-0.6581996213840438 A0.10641401974603393,0.10641401974603393,0,0,1,-0.6976896724398041,-0.544753831233471 A1.7698189087247376,1.7698189087247376,0,0,0,-0.46309087645248503,-0.4630908764524855 L-0.4710616419488143,-0.47106164194881384 A1.8412800953874942,1.8412800953874942,0,0,1,-0.6933419091797193,-0.54531352950888 A0.10655813175518059,0.10655813175518059,0,0,0,-0.6562754850991157,-0.6562754850991167 A0.10655813175517845,0.10655813175517845,0,0,0,-0.5453135295088818,-0.6933419091797213 A1.8412800953873862,1.8412800953873862,0,0,1,-0.4710616419488134,-0.471061641948814 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.7402669407484912,-0.36680602473309004 A0.24466447272944583,0.24466447272944583,0,0,0,-0.6946942118238131,-0.5470491560301411 A0.10641401974603415,0.10641401974603415,0,0,1,-0.7928987756339396,-0.5288643507517194 A0.055864041904543714,0.055864041904543714,0,0,1,-0.8228957943081725,-0.46622914000750487 A0.22644341801299558,0.22644341801299558,0,0,1,-0.7402669407484912,-0.36680602473309004 L-0.7396288849369278,-0.37308594724113064 A0.2262072783025795,0.2262072783025795,0,0,0,-0.8207539098046607,-0.4661028009271112 A0.05599628466372767,0.05599628466372767,0,0,0,-0.7916399209445616,-0.5274862269814077 A0.10655813175518082,0.10655813175518082,0,0,0,-0.6963834678833893,-0.543004287375275 A0.24672749843526803,0.24672749843526803,0,0,1,-0.7396288849369277,-0.37308594724113064 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.8698602663530128,-0.2771014693106484 A0.2446644727294461,0.2446644727294461,0,0,0,-0.7370288708528328,-0.3712838203531356 A0.338161034097736,0.338161034097736,0,0,1,-0.8581813440717563,-0.4051259574701513 A0.050090514394282123,0.050090514394282123,0,0,1,-0.8929852515201201,-0.3538818822906871 A0.07740262449149629,0.07740262449149629,0,0,1,-0.8698602663530128,-0.2771014693106484 L-0.8675565190893816,-0.2795440553280792 A0.07755242678244134,0.07755242678244134,0,0,0,-0.891443343457568,-0.35355339710113265 A0.05021489168420463,0.05021489168420463,0,0,0,-0.8570728070526771,-0.4034367871633288 A0.3370574063010763,0.3370574063010763,0,0,0,-0.7427862742975778,-0.3686952309142506 A0.24672749843526853,0.24672749843526853,0,0,1,-0.8675565190893817,-0.27954405532807913 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.7693195952753156,-0.13000430553569506 A0.3804759709046882,0.3804759709046882,0,0,0,-0.8691923850100791,-0.279912200977684 A0.07740262449149281,0.07740262449149281,0,0,1,-0.9297895196861485,-0.22046832826691493 A0.06082111257327728,0.06082111257327728,0,0,1,-0.9241419065808698,-0.1472739945741263 A1.118676250000954,1.118676250000954,0,0,1,-0.7693195952753152,-0.1300043055356952 L-0.7752557148025208,-0.13493954169155398 A1.0979718507463474,1.0979718507463474,0,0,0,-0.9219166073038181,-0.1484625409708078 A0.06095904269516024,0.06095904269516024,0,0,0,-0.9281122809593999,-0.21989937483059052 A0.0775524267824379,0.0775524267824379,0,0,0,-0.8682290951424648,-0.2766956954350128 A0.38473614389347743,0.38473614389347743,0,0,1,-0.7752557148025209,-0.13493954169155392 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.7716815084206468,0.1363256006034324 A0.38047597090468804,0.38047597090468804,0,0,0,-0.7716815084206465,-0.13632560060343327 A0.22644341801300094,0.22644341801300094,0,0,1,-0.9201914008310159,-0.053136715682620295 A0.0872561112085543,0.0872561112085543,0,0,1,-0.920191400831016,0.05313671568261924 A0.22644341801300238,0.22644341801300238,0,0,1,-0.7716815084206468,0.13632560060343238 L-0.7729864504801705,0.12871797292376994 A0.22620727830258625,0.22620727830258625,0,0,0,-0.9173737767561755,0.05194016615226851 A0.0874077554052644,0.0874077554052644,0,0,0,-0.9173737767561757,-0.05194016615226956 A0.2262072783025848,0.2262072783025848,0,0,0,-0.7729864504801703,-0.12871797292377096 A0.38473614389347705,0.38473614389347705,0,0,1,-0.7729864504801705,0.12871797292376994 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.869192385010079,0.2799122009776827 A0.38047597090469776,0.38047597090469776,0,0,0,-0.7693195952753156,0.13000430553569428 A1.1186762500009928,1.1186762500009928,0,0,1,-0.9241419065808665,0.14727399457412327 A0.06082111257328108,0.06082111257328108,0,0,1,-0.9297895196861474,0.22046832826691373 A0.07740262449149513,0.07740262449149513,0,0,1,-0.8691923850100793,0.27991220097768277 L-0.868229095142465,0.2766956954350117 A0.07755242678244018,0.07755242678244018,0,0,0,-0.928112280959399,0.2198993748305894 A0.060959042695163924,0.060959042695163924,0,0,0,-0.9219166073038134,0.14846254097080722 A1.0979718507463845,1.0979718507463845,0,0,0,-0.7752557148025208,0.1349395416915531 A0.38473614389348726,0.38473614389348726,0,0,1,-0.8682290951424648,0.27669569543501166 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.7370288708528336,0.37128382035313495 A0.24466447272944628,0.24466447272944628,0,0,0,-0.8698602663530131,0.2771014693106478 A0.07740262449149644,0.07740262449149644,0,0,1,-0.8929852515201221,0.35388188229068673 A0.050090514394278134,0.050090514394278134,0,0,1,-0.8581813440717581,0.4051259574701511 A0.3381610340977352,0.3381610340977352,0,0,1,-0.7370288708528338,0.371283820353135 L-0.7427862742975788,0.36869523091425 A0.3370574063010754,0.3370574063010754,0,0,0,-0.8570728070526776,0.40343678716332787 A0.050214891684200846,0.050214891684200846,0,0,0,-0.8914433434575691,0.35355339710113143 A0.07755242678244148,0.07755242678244148,0,0,0,-0.8675565190893819,0.27954405532807847 A0.24672749843526895,0.24672749843526895,0,0,1,-0.7427862742975786,0.36869523091424994 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.6946942118238131,0.5470491560301403 A0.24466447272944994,0.24466447272944994,0,0,0,-0.7402669407484915,0.3668060247330892 A0.2264434180130028,0.2264434180130028,0,0,1,-0.8228957943081732,0.4662291400075049 A0.05586404190454489,0.05586404190454489,0,0,1,-0.7928987756339403,0.5288643507517191 A0.10641401974603408,0.10641401974603408,0,0,1,-0.6946942118238131,0.5470491560301403 L-0.6963834678833893,0.5430042873752746 A0.10655813175518067,0.10655813175518067,0,0,0,-0.7916399209445615,0.5274862269814073 A0.055996284663729,0.055996284663729,0,0,0,-0.8207539098046608,0.4661028009271107 A0.22620727830258663,0.22620727830258663,0,0,0,-0.739628884936928,0.37308594724113 A0.24672749843527242,0.24672749843527242,0,0,1,-0.6963834678833893,0.5430042873752746 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.46309087645248553,0.46309087645248503 A1.7698189087246619,1.7698189087246619,0,0,0,-0.6976896724398017,0.5447538312334688 A0.10641401974603219,0.10641401974603219,0,0,1,-0.6581996213840431,0.6581996213840428 A0.10641401974603315,0.10641401974603315,0,0,1,-0.5447538312334713,0.6976896724398034 A1.7698189087246672,1.7698189087246672,0,0,0,-0.4630908764524857,0.46309087645248515 L-0.4710616419488136,0.471061641948813 A1.8412800953874189,1.8412800953874189,0,0,1,-0.5453135295088802,0.6933419091797185 A0.10655813175517984,0.10655813175517984,0,0,0,-0.656275485099116,0.6562754850991158 A0.1065581317551789,0.1065581317551789,0,0,0,-0.6933419091797235,0.5453135295088795 A1.8412800953874122,1.8412800953874122,0,0,1,-0.471061641948814,0.4710616419488134 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.3668060247330902,0.7402669407484909 A0.24466447272944633,0.24466447272944633,0,0,0,-0.5470491560301411,0.694694211823813 A0.10641401974603394,0.10641401974603394,0,0,1,-0.5288643507517204,0.7928987756339397 A0.05586404190454126,0.05586404190454126,0,0,1,-0.4662291400075056,0.8228957943081723 A0.22644341801300008,0.22644341801300008,0,0,1,-0.3668060247330902,0.7402669407484909 L-0.3730859472411304,0.7396288849369272 A0.226207278302584,0.226207278302584,0,0,0,-0.46610280092711176,0.8207539098046605 A0.055996284663725325,0.055996284663725325,0,0,0,-0.5274862269814087,0.7916399209445617 A0.10655813175518064,0.10655813175518064,0,0,0,-0.5430042873752752,0.6963834678833891 A0.24672749843526842,0.24672749843526842,0,0,1,-0.3730859472411304,0.7396288849369272 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.2771014693106485,0.8698602663530132 A0.24466447272944555,0.24466447272944555,0,0,0,-0.37128382035313623,0.737028870852833 A0.3381610340977398,0.3381610340977398,0,0,1,-0.4051259574701513,0.8581813440717565 A0.0500905143942766,0.0500905143942766,0,0,1,-0.35388188229068734,0.8929852515201212 A0.07740262449149404,0.07740262449149404,0,0,1,-0.2771014693106485,0.8698602663530132 L-0.2795440553280793,0.8675565190893816 A0.0775524267824391,0.0775524267824391,0,0,0,-0.3535533971011327,0.8914433434575688 A0.05021489168419928,0.05021489168419928,0,0,0,-0.4034367871633288,0.8570728070526771 A0.3370574063010799,0.3370574063010799,0,0,0,-0.36869523091425127,0.7427862742975775 A0.24672749843526792,0.24672749843526792,0,0,1,-0.2795440553280793,0.8675565190893817 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.13000430553569547,0.7693195952753162 A0.3804759709046856,0.3804759709046856,0,0,0,-0.2799122009776836,0.8691923850100791 A0.0774026244914925,0.0774026244914925,0,0,1,-0.220468328266915,0.9297895196861491 A0.06082111257327595,0.06082111257327595,0,0,1,-0.14727399457412613,0.9241419065808694 A1.1186762500009888,1.1186762500009888,0,0,1,-0.1300043055356953,0.769319595275316 L-0.13493954169155398,0.7752557148025214 A1.0979718507463805,1.0979718507463805,0,0,0,-0.14846254097080758,0.9219166073038163 A0.06095904269515912,0.06095904269515912,0,0,0,-0.21989937483059108,0.9281122809593995 A0.07755242678243753,0.07755242678243753,0,0,0,-0.27669569543501227,0.868229095142465 A0.38473614389347466,0.38473614389347466,0,0,1,-0.13493954169155373,0.7752557148025212 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.1363256006034323,0.771681508420647 A0.38047597090468394,0.38047597090468394,0,0,0,-0.13632560060343288,0.771681508420647 A0.22644341801300147,0.22644341801300147,0,0,1,-0.05313671568262007,0.9201914008310167 A0.08725611120855661,0.08725611120855661,0,0,1,0.05313671568261935,0.9201914008310169 A0.2264434180130042,0.2264434180130042,0,0,1,0.13632560060343235,0.7716815084206471 L0.12871797292376985,0.7729864504801708 A0.22620727830258802,0.22620727830258802,0,0,0,0.05194016615226857,0.9173737767561758 A0.0874077554052667,0.0874077554052667,0,0,0,-0.05194016615226968,0.9173737767561758 A0.22620727830258525,0.22620727830258525,0,0,0,-0.1287179729237709,0.7729864504801709 A0.3847361438934729,0.3847361438934729,0,0,1,0.1287179729237699,0.7729864504801708 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.2799122009776823,0.8691923850100791 A0.3804759709046799,0.3804759709046799,0,0,0,0.1300043055356941,0.769319595275316 A1.1186762500009935,1.1186762500009935,0,0,1,0.1472739945741236,0.9241419065808703 A0.06082111257327943,0.06082111257327943,0,0,1,0.22046832826691348,0.9297895196861475 A0.07740262449149417,0.07740262449149417,0,0,1,0.2799122009776823,0.8691923850100791 L0.27669569543501205,0.8682290951424656 A0.07755242678243908,0.07755242678243908,0,0,0,0.21989937483058947,0.9281122809593996 A0.06095904269516232,0.06095904269516232,0,0,0,0.14846254097080835,0.9219166073038135 A1.0979718507463854,1.0979718507463854,0,0,0,0.1349395416915531,0.7752557148025214 A0.3847361438934688,0.3847361438934688,0,0,1,0.27669569543501205,0.8682290951424657 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.3712838203531357,0.7370288708528336 A0.24466447272944652,0.24466447272944652,0,0,0,0.27710146931064794,0.8698602663530132 A0.07740262449149124,0.07740262449149124,0,0,1,0.35388188229068673,0.8929852515201226 A0.05009051439427623,0.05009051439427623,0,0,1,0.40512595747015107,0.858181344071757 A0.33816103409774434,0.33816103409774434,0,0,1,0.3712838203531357,0.7370288708528339 L0.3686952309142506,0.7427862742975782 A0.33705740630108444,0.33705740630108444,0,0,0,0.40343678716332787,0.8570728070526766 A0.050214891684199,0.050214891684199,0,0,0,0.35355339710113187,0.8914433434575699 A0.07755242678243637,0.07755242678243637,0,0,0,0.2795440553280788,0.8675565190893815 A0.24672749843526925,0.24672749843526925,0,0,1,0.3686952309142507,0.7427862742975784 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.5470491560301408,0.6946942118238134 A0.24466447272944822,0.24466447272944822,0,0,0,0.36680602473308943,0.7402669407484912 A0.22644341801300924,0.22644341801300924,0,0,1,0.4662291400075048,0.8228957943081724 A0.05586404190453962,0.05586404190453962,0,0,1,0.52886435075172,0.7928987756339414 A0.10641401974603304,0.10641401974603304,0,0,1,0.5470491560301408,0.6946942118238134 L0.5430042873752747,0.6963834678833897 A0.10655813175517971,0.10655813175517971,0,0,0,0.5274862269814081,0.7916399209445625 A0.055996284663723805,0.055996284663723805,0,0,0,0.46610280092711065,0.8207539098046599 A0.22620727830259296,0.22620727830259296,0,0,0,0.3730859472411298,0.7396288849369278 A0.24672749843527064,0.24672749843527064,0,0,1,0.5430042873752747,0.6963834678833897 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.46309087645248503,0.4630908764524844 A1.7698189087246081,1.7698189087246081,0,0,0,0.5447538312334694,0.6976896724398024 A0.10641401974603287,0.10641401974603287,0,0,1,0.6581996213840431,0.6581996213840434 A0.10641401974603229,0.10641401974603229,0,0,1,0.6976896724398035,0.5447538312334714 A1.7698189087246505,1.7698189087246505,0,0,0,0.46309087645248437,0.4630908764524855 L0.4710616419488133,0.47106164194881384 A1.8412800953874005,1.8412800953874005,0,0,1,0.6933419091797184,0.54531352950888 A0.10655813175517893,0.10655813175517893,0,0,0,0.6562754850991159,0.6562754850991164 A0.10655813175517956,0.10655813175517956,0,0,0,0.5453135295088809,0.693341909179722 A1.8412800953873545,1.8412800953873545,0,0,1,0.4710616419488134,0.4710616419488135 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.7402669407484908,0.3668060247330903 A0.2446644727294466,0.2446644727294466,0,0,0,0.6946942118238134,0.5470491560301411 A0.10641401974603405,0.10641401974603405,0,0,1,0.7928987756339403,0.5288643507517198 A0.055864041904541514,0.055864041904541514,0,0,1,0.8228957943081736,0.46622914000750615 A0.22644341801299847,0.22644341801299847,0,0,1,0.7402669407484909,0.36680602473309026 L0.7396288849369276,0.37308594724113076 A0.2262072783025824,0.2262072783025824,0,0,0,0.820753909804662,0.4661028009271123 A0.05599628466372552,0.05599628466372552,0,0,0,0.791639920944562,0.527486226981408 A0.10655813175518072,0.10655813175518072,0,0,0,0.6963834678833899,0.543004287375275 A0.2467274984352688,0.2467274984352688,0,0,1,0.7396288849369275,0.37308594724113076 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.8698602663530133,0.2771014693106485 A0.2446644727294456,0.2446644727294456,0,0,0,0.7370288708528335,0.37128382035313545 A0.33816103409773435,0.33816103409773435,0,0,1,0.8581813440717572,0.4051259574701512 A0.050090514394273825,0.050090514394273825,0,0,1,0.8929852515201221,0.3538818822906883 A0.07740262449149393,0.07740262449149393,0,0,1,0.8698602663530133,0.27710146931064855 L0.8675565190893821,0.27954405532807913 A0.07755242678243893,0.07755242678243893,0,0,0,0.8914433434575699,0.35355339710113365 A0.05021489168419648,0.05021489168419648,0,0,0,0.8570728070526777,0.4034367871633287 A0.3370574063010745,0.3370574063010745,0,0,0,0.742786274297578,0.3686952309142506 A0.24672749843526798,0.24672749843526798,0,0,1,0.8675565190893821,0.27954405532807913 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.7693195952753156,0.13000430553569517 A0.380475970904688,0.380475970904688,0,0,0,0.8691923850100789,0.2799122009776838 A0.07740262449149261,0.07740262449149261,0,0,1,0.9297895196861484,0.22046832826691504 A0.060821112573277256,0.060821112573277256,0,0,1,0.9241419065808698,0.1472739945741263 A1.118676250000954,1.118676250000954,0,0,1,0.769319595275316,0.13000430553569542 L0.7752557148025213,0.1349395416915543 A1.0979718507463474,1.0979718507463474,0,0,0,0.9219166073038176,0.1484625409708079 A0.060959042695160254,0.060959042695160254,0,0,0,0.9281122809593999,0.2198993748305907 A0.07755242678243766,0.07755242678243766,0,0,0,0.8682290951424647,0.2766956954350126 A0.38473614389347716,0.38473614389347716,0,0,1,0.7752557148025211,0.13493954169155434 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.9186160087166721,0.05101921961864807 A0.11027335343329236,0.11027335343329236,0,0,0,0.9230012050949186,0.14912193127908763 A0.0608211125732758,0.0608211125732758,0,0,1,0.9687704588491217,0.11967268950586113 A0.027048557427745885,0.027048557427745885,0,0,1,0.9706463242670696,0.08521649191680791 A0.08725611120855303,0.08725611120855303,0,0,1,0.9186160087166721,0.051019219618648075 L0.918988424929778,0.05405736700888373 A0.0874077554052632,0.0874077554052632,0,0,0,0.9696658906924226,0.08553226890068305 A0.027128230957082698,0.027128230957082698,0,0,0,0.9678923387286501,0.11928214759702065 A0.06095904269515874,0.06095904269515874,0,0,0,0.9230846075306556,0.14660068465808906 A0.11090311626672258,0.11090311626672258,0,0,1,0.9189884249297781,0.054057367008883646 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.9656294926149739,-0.0005866298066047188 A0.11027335343328744,0.11027335343328744,0,0,0,0.917560531822243,0.05348372618920783 A0.22644341801298193,0.22644341801298193,0,0,1,0.9761519383385712,0.05305824206668122 A0.021307044000590893,0.021307044000590893,0,0,1,0.9833210789327625,0.027294567221184795 A0.029896842923061995,0.029896842923061995,0,0,1,0.9656294926149739,-0.0005866298066047275 L0.9649473665294147,0.0005949482429857585 A0.029983196278223007,0.029983196278223007,0,0,0,0.9826651170499924,0.02736230394608775 A0.02137226252750111,0.02137226252750111,0,0,0,0.975437196601945,0.05251017320465775 A0.226207278302566,0.226207278302566,0,0,0,0.9200053802889077,0.05164143867475848 A0.11090311626671742,0.11090311626671742,0,0,1,0.9649473665294147,0.0005949482429857544 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.9175605318222435,-0.05348372618920799 A0.11027335343329663,0.11027335343329663,0,0,0,0.9656294926149733,0.0005866298066035114 A0.029896842923081583,0.029896842923081583,0,0,1,0.9833210789327576,-0.02729456722118651 A0.021307044000596197,0.021307044000596197,0,0,1,0.9761519383385723,-0.05305824206668167 A0.22644341801298545,0.22644341801298545,0,0,1,0.9175605318222435,-0.05348372618920799 L0.9200053802889089,-0.05164143867475843 A0.22620727830256943,0.22620727830256943,0,0,0,0.9754371966019454,-0.05251017320465812 A0.02137226252750635,0.02137226252750635,0,0,0,0.9826651170499875,-0.027362303946089274 A0.029983196278242193,0.029983196278242193,0,0,0,0.9649473665294146,-0.0005949482429870209 A0.11090311626672701,0.11090311626672701,0,0,1,0.9200053802889089,-0.05164143867475841 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.9230012050949186,-0.1491219312790887 A0.1102733534332924,0.1102733534332924,0,0,0,0.9186160087166718,-0.051019219618648845 A0.08725611120855659,0.08725611120855659,0,0,1,0.970646324267069,-0.08521649191680994 A0.027048557427745038,0.027048557427745038,0,0,1,0.9687704588491228,-0.11967268950586218 A0.06082111257327457,0.06082111257327457,0,0,1,0.9230012050949186,-0.1491219312790887 L0.9230846075306555,-0.1466006846580899 A0.06095904269515761,0.06095904269515761,0,0,0,0.9678923387286533,-0.11928214759702135 A0.027128230957081514,0.027128230957081514,0,0,0,0.9696658906924245,-0.08553226890068553 A0.08740775540526668,0.08740775540526668,0,0,0,0.9189884249297777,-0.054057367008884694 A0.11090311626672271,0.11090311626672271,0,0,1,0.9230846075306555,-0.14660068465808995 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.9584501865206216,-0.18752731532544897 A0.11027335343329503,0.11027335343329503,0,0,0,0.9219506438996189,-0.14718106914915507 A1.1186762500011174,1.1186762500011174,0,0,1,0.9703105524709528,-0.14823260588170295 A0.016961117084605168,0.016961117084605168,0,0,1,0.973223937420911,-0.16905773782704847 A0.02040979053702588,0.02040979053702588,0,0,1,0.9584501865206216,-0.18752731532544897 L0.9580448809392023,-0.18668470134772236 A0.020472630523794746,0.020472630523794746,0,0,0,0.9727438276402349,-0.16893822632969607 A0.01701451398059834,0.01701451398059834,0,0,0,0.9696717123029112,-0.14860944830359912 A1.0979718507465037,1.0979718507465037,0,0,0,0.9240926840213519,-0.1485144149707529 A0.11090311626672535,0.11090311626672535,0,0,1,0.9580448809392023,-0.18668470134772236 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.9282899852593182,-0.2207805965523062 A0.056909630948400014,0.056909630948400014,0,0,0,0.9585115283336172,-0.18672563325458255 A0.02040979053702588,0.02040979053702588,0,0,1,0.9681577992075728,-0.2060822447403924 A0.01258063083006639,0.01258063083006639,0,0,1,0.9620901452821629,-0.22094661922013845 A0.07740262449147461,0.07740262449147461,0,0,1,0.9282899852593182,-0.2207805965523062 L0.9296211157414992,-0.21961240459503367 A0.07755242678241984,0.07755242678241984,0,0,0,0.9617116051630534,-0.2205899481021445 A0.012621344371562773,0.012621344371562773,0,0,0,0.9677459719504599,-0.20607161372670296 A0.020472630523794715,0.020472630523794715,0,0,0,0.9579845270691569,-0.1874979618405034 A0.057173378137504,0.057173378137504,0,0,1,0.9296211157414992,-0.21961240459503367 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.9341852491084922,-0.2685869430614233 A0.05690963094839954,0.05690963094839954,0,0,0,0.9287899810550233,-0.21931089353003655 A0.06082111257326184,0.06082111257326184,0,0,1,0.9574499530873781,-0.23827752322873103 A0.013421715104124063,0.013421715104124063,0,0,1,0.955195073075629,-0.2553466483085512 A0.024695779548642813,0.024695779548642813,0,0,1,0.9341852491084922,-0.2685869430614233 L0.9341625627871697,-0.2674776045019368 A0.02476968971011066,0.02476968971011066,0,0,0,0.9547920019215895,-0.25513184359204283 A0.013464923736382427,0.013464923736382427,0,0,0,0.9569246807867171,-0.23840134611944722 A0.060959042695144953,0.060959042695144953,0,0,0,0.9291356680452856,-0.22104780017359899 A0.05717337813750354,0.05717337813750354,0,0,1,0.9341625627871697,-0.2674776045019368 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.8670465327204874,-0.2779212982681763 A0.24466447272943367,0.24466447272943367,0,0,0,0.9346436034546666,-0.26774985121575257 A0.02469577954864766,0.02469577954864766,0,0,1,0.9381218928408935,-0.296988349775912 A0.023836940757296234,0.023836940757296234,0,0,1,0.9196896010925557,-0.3191042086912071 A0.38047597090471214,0.38047597090471214,0,0,0,0.8670465327204874,-0.27792129826817635 L0.8703144054502066,-0.2786952828024351 A0.38473614389350197,0.38473614389350197,0,0,1,0.9192177684406815,-0.31815329061614905 A0.02390869173756361,0.02390869173756361,0,0,0,0.9375022967119412,-0.2968015855511209 A0.024769689710115297,0.024769689710115297,0,0,0,0.9336942180335561,-0.2683242554825802 A0.2467274984352559,0.2467274984352559,0,0,1,0.8703144054502066,-0.2786952828024349 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.8916943480254765,-0.3543113022771324 A0.05092952611261384,0.05092952611261384,0,0,0,0.9197494388170677,-0.31819307772528954 A0.02383694075729668,0.02383694075729668,0,0,1,0.9294849558721573,-0.3394913909857915 A0.012262336400750952,0.012262336400750952,0,0,1,0.9224901956162311,-0.35362828041858985 A0.05009051439427254,0.05009051439427254,0,0,1,0.8916943480254765,-0.3543113022771324 L0.8927495839790737,-0.3531402285330052 A0.05021489168419526,0.05021489168419526,0,0,0,0.9221573084334496,-0.35327174980566955 A0.01230209830320955,0.01230209830320955,0,0,0,0.9290630667654216,-0.3394477496854124 A0.023908691737563822,0.023908691737563822,0,0,0,0.9191619210053872,-0.31907713467645665 A0.05115942231747638,0.05115942231747638,0,0,1,0.8927495839790737,-0.3531402285330052 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.8987904597861667,-0.39166244120370636 A0.05092952611260804,0.05092952611260804,0,0,0,0.8919801448386185,-0.3529593818933979 A0.07740262449151941,0.07740262449151941,0,0,1,0.917364057664064,-0.3687675778981119 A0.010927431320229802,0.010927431320229802,0,0,1,0.914580567970344,-0.38241218708059455 A0.016961117084592622,0.016961117084592622,0,0,1,0.8987904597861667,-0.39166244120370636 L0.8987655244284011,-0.39088074896863123 A0.01701451398058639,0.01701451398058639,0,0,0,0.9142822878449604,-0.38222357842490556 A0.010963157778316303,0.010963157778316303,0,0,0,0.9169137999946381,-0.3688441281132256 A0.0775524267824643,0.0775524267824643,0,0,0,0.8924663847454775,-0.3544589951848066 A0.051159422317470185,0.051159422317470185,0,0,1,0.8987655244284011,-0.39088074896863123 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.8566065007834036,-0.40435181639121837 A0.07942449361903046,0.07942449361903046,0,0,0,0.8991074690931079,-0.3910693653555212 A0.016961117084587633,0.016961117084587633,0,0,1,0.9010602247241506,-0.4104371733656478 A0.013421715104123589,0.013421715104123589,0,0,1,0.8900801900741054,-0.42312215739043635 A0.3381610340976836,0.3381610340976836,0,0,1,0.8566065007834036,-0.40435181639121826 L0.8586238051787596,-0.4042360603089819 A0.3370574063010245,0.3370574063010245,0,0,0,0.8898157642166928,-0.42260195232627534 A0.013464923736381593,0.013464923736381593,0,0,0,0.9006822389458287,-0.41030488001473236 A0.017014513980581583,0.017014513980581583,0,0,0,0.8984429896378905,-0.3914818646360957 A0.07982863496919514,0.07982863496919514,0,0,1,0.8586238051787596,-0.40423606030898196 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.8212478200653028,-0.46706614204385266 A0.07942449361904576,0.07942449361904576,0,0,0,0.8580898023341461,-0.40338868308056797 A0.05009051439427407,0.05009051439427407,0,0,1,0.8773604525939714,-0.4411329249228795 A0.01981962693860611,0.01981962693860611,0,0,1,0.8652870795264426,-0.4635374178861273 A0.05586404190454909,0.05586404190454909,0,0,1,0.8212478200653028,-0.46706614204385266 L0.8224280407654474,-0.46527454174735283 A0.05599628466373305,0.05599628466373305,0,0,0,0.8647998854798732,-0.46297811654078386 A0.019880884827448354,0.019880884827448354,0,0,0,0.8766408609663706,-0.4410352450457159 A0.05021489168419672,0.05021489168419672,0,0,0,0.8571813047841066,-0.4051931361425575 A0.07982863496921094,0.07982863496921094,0,0,1,0.8224280407654474,-0.46527454174735283 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.8331075224885431,-0.5123506283000714 A0.07942449361904591,0.07942449361904591,0,0,0,0.8213507698995558,-0.46519012867512916 A0.22644341801295031,0.22644341801295031,0,0,1,0.8569580662677525,-0.48492636435165487 A0.014383318983014487,0.014383318983014487,0,0,1,0.8521914468528241,-0.5023373593255045 A0.01904098415953032,0.01904098415953032,0,0,1,0.8331075224885431,-0.5123506283000714 L0.8330915936107379,-0.5114729660731682 A0.01910013327772133,0.01910013327772133,0,0,0,0.8518411776675874,-0.5020759479375764 A0.014429345407734424,0.014429345407734424,0,0,0,0.8563430695754385,-0.4849981310778326 A0.22620727830253473,0.22620727830253473,0,0,0,0.8223120566881358,-0.4671085016108702 A0.07982863496921089,0.07982863496921089,0,0,1,0.8330915936107379,-0.5114729660731682 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.7913534993269319,-0.5283901115652239 A0.0620625559546104,0.0620625559546104,0,0,0,0.8334732559564902,-0.5116903812924659 A0.019040984159528748,0.019040984159528748,0,0,1,0.8345690675807071,-0.5324785791371667 A0.012815858561148148,0.012815858561148148,0,0,1,0.8231096916261917,-0.5440149077619704 A0.10641401974602409,0.10641401974602409,0,0,1,0.7913534993269319,-0.5283901115652239 L0.7931763522685209,-0.5279886879322994 A0.10655813175517086,0.10655813175517086,0,0,0,0.8228920312258141,-0.5435210868827408 A0.012857272772594925,0.012857272772594925,0,0,0,0.8341966893806607,-0.5323140071299741 A0.01910013327771998,0.01910013327771998,0,0,0,0.8327211855540111,-0.5121430597720641 A0.06235662905480017,0.06235662905480017,0,0,1,0.7931763522685209,-0.5279886879322994 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.7719411590077724,-0.5797902872102583 A0.062062555954601396,0.062062555954601396,0,0,0,0.7925636279243055,-0.5272896774296847 A0.055864041904530364,0.055864041904530364,0,0,1,0.8113140941339534,-0.5591228416124546 A0.015150876540057603,0.015150876540057603,0,0,1,0.8014196223771507,-0.5758977763751074 A0.03126035054092356,0.03126035054092356,0,0,1,0.7719411590077724,-0.5797902872102583 L0.7725248994012822,-0.5785571690146626 A0.03134978635650285,0.03134978635650285,0,0,0,0.8010852401551486,-0.5754847659898373 A0.01519912548250529,0.01519912548250529,0,0,0,0.8107293405839929,-0.5590209045295798 A0.05599628466371477,0.05599628466371477,0,0,0,0.791999501575435,-0.529068733634282 A0.062356629054791,0.062356629054791,0,0,1,0.7725248994012822,-0.5785571690146626 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.6941815483308528,-0.5432534872386447 A1.769818908724698,1.769818908724698,0,0,0,0.7729045514238108,-0.57911960817031 A0.03126035054092764,0.03126035054092764,0,0,1,0.7606610604701829,-0.6151017697073166 A0.03512814253987532,0.03512814253987532,0,0,1,0.7232723318423602,-0.6316800071491696 A0.24466447272944014,0.24466447272944014,0,0,0,0.694181548330852,-0.5432534872386447 L0.6968402013358592,-0.5467396739536415 A0.24672749843526248,0.24672749843526248,0,0,1,0.7233136471692694,-0.6301041757048611 A0.0352259162178348,0.0352259162178348,0,0,0,0.7600042741355049,-0.6145192332788145 A0.031349786356506926,0.031349786356506926,0,0,0,0.7715446804550188,-0.5792307037347474 A1.8412800953874524,1.8412800953874524,0,0,1,0.6968402013358594,-0.5467396739536416 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.6559231853516612,-0.6576093914232202 A0.0898340935819507,0.0898340935819507,0,0,0,0.7239825983044074,-0.6305251084665047 A0.03512814253987824,0.03512814253987824,0,0,1,0.7228277498759005,-0.6665451480717739 A0.020409790537025126,0.020409790537025126,0,0,1,0.7024180288605186,-0.6826060577582251 A0.10641401974603015,0.10641401974603015,0,0,1,0.6559231853516612,-0.6576093914232202 L0.6585513729009271,-0.6569048415314218 A0.10655813175517696,0.10655813175517696,0,0,0,0.7021761198765921,-0.6818149614686329 A0.020472630523793882,0.020472630523793882,0,0,0,0.7222463316372448,-0.6661969816819999 A0.03522591621783778,0.03522591621783778,0,0,0,0.7225973321088147,-0.6312773056141427 A0.09031006686916274,0.09031006686916274,0,0,1,0.6585513729009271,-0.6569048415314218 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.6305251084665052,-0.7239825983044076 A0.08983409358195045,0.08983409358195045,0,0,0,0.6576093914232208,-0.65592318535166 A0.106414019746037,0.106414019746037,0,0,1,0.6826060577582238,-0.702418028860516 A0.02040979053702042,0.02040979053702042,0,0,1,0.6665451480717755,-0.7228277498759018 A0.03512814253987261,0.03512814253987261,0,0,1,0.6305251084665052,-0.7239825983044076 L0.6312773056141435,-0.7225973321088143 A0.03522591621783216,0.03522591621783216,0,0,0,0.6661969816820017,-0.7222463316372459 A0.020472630523789125,0.020472630523789125,0,0,0,0.6818149614686322,-0.7021761198765899 A0.1065581317551836,0.1065581317551836,0,0,0,0.6569048415314226,-0.6585513729009259 A0.09031006686916236,0.09031006686916236,0,0,1,0.6312773056141435,-0.7225973321088143 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.5432534872386457,-0.6941815483308513 A0.24466447272945888,0.24466447272945888,0,0,0,0.6316800071491719,-0.7232723318423605 A0.03512814253987227,0.03512814253987227,0,0,1,0.6151017697073194,-0.7606610604701813 A0.03126035054093342,0.03126035054093342,0,0,1,0.5791196081703122,-0.7729045514238064 A1.7698189087239664,1.7698189087239664,0,0,0,0.5432534872386456,-0.6941815483308517 L0.5467396739536436,-0.6968402013358593 A1.841280095386661,1.841280095386661,0,0,1,0.579230703734749,-0.7715446804550218 A0.03134978635651223,0.03134978635651223,0,0,0,0.6145192332788167,-0.7600042741355043 A0.035225916217831985,0.035225916217831985,0,0,0,0.630104175704862,-0.723313647169269 A0.24672749843528133,0.24672749843528133,0,0,1,0.5467396739536438,-0.6968402013358586 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.5272896774296849,-0.792563627924306 A0.06206255595460616,0.06206255595460616,0,0,0,0.5797902872102538,-0.7719411590077727 A0.03126035054093088,0.03126035054093088,0,0,1,0.5758977763751069,-0.8014196223771554 A0.01515087654005414,0.01515087654005414,0,0,1,0.5591228416124591,-0.81131409413396 A0.05586404190454922,0.05586404190454922,0,0,1,0.5272896774296849,-0.792563627924306 L0.5290687336342824,-0.7919995015754354 A0.055996284663733395,0.055996284663733395,0,0,0,0.5590209045295835,-0.810729340583999 A0.015199125482501933,0.015199125482501933,0,0,0,0.5754847659898381,-0.8010852401551527 A0.031349786356509486,0.031349786356509486,0,0,0,0.5785571690146628,-0.7725248994012831 A0.06235662905479598,0.06235662905479598,0,0,1,0.5290687336342824,-0.7919995015754354 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.5116903812924648,-0.8334732559564888 A0.06206255595461088,0.06206255595461088,0,0,0,0.5283901115652246,-0.7913534993269309 A0.10641401974604935,0.10641401974604935,0,0,1,0.5440149077619717,-0.8231096916261929 A0.012815858561149175,0.012815858561149175,0,0,1,0.5324785791371689,-0.8345690675807066 A0.019040984159530344,0.019040984159530344,0,0,1,0.5116903812924648,-0.8334732559564888 L0.5121430597720633,-0.8327211855540074 A0.01910013327772182,0.01910013327772182,0,0,0,0.5323140071299765,-0.8341966893806594 A0.01285727277259584,0.01285727277259584,0,0,0,0.5435210868827423,-0.8228920312258156 A0.10655813175519589,0.10655813175519589,0,0,0,0.5279886879323004,-0.7931763522685205 A0.06235662905480086,0.06235662905480086,0,0,1,0.5121430597720633,-0.8327211855540074 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.4651901286751288,-0.821350769899555 A0.07942449361904078,0.07942449361904078,0,0,0,0.5123506283000772,-0.8331075224885448 A0.019040984159539167,0.019040984159539167,0,0,1,0.5023373593255072,-0.8521914468528243 A0.014383318983014988,0.014383318983014988,0,0,1,0.4849263643516564,-0.8569580662677547 A0.22644341801299112,0.22644341801299112,0,0,1,0.4651901286751288,-0.821350769899555 L0.4671085016108698,-0.8223120566881352 A0.22620727830257506,0.22620727830257506,0,0,0,0.4849981310778328,-0.8563430695754393 A0.01442934540773506,0.01442934540773506,0,0,0,0.502075947937579,-0.8518411776675865 A0.019100133277729945,0.019100133277729945,0,0,0,0.5114729660731742,-0.8330915936107395 A0.07982863496920568,0.07982863496920568,0,0,1,0.4671085016108698,-0.8223120566881352 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.40338868308056774,-0.8580898023341468 A0.07942449361904967,0.07942449361904967,0,0,0,0.4670661420438546,-0.8212478200653026 A0.05586404190453768,0.05586404190453768,0,0,1,0.4635374178861289,-0.8652870795264423 A0.019819626938602352,0.019819626938602352,0,0,1,0.44113292492288037,-0.8773604525939734 A0.05009051439426628,0.05009051439426628,0,0,1,0.40338868308056774,-0.8580898023341468 L0.40519313614255703,-0.8571813047841063 A0.05021489168418916,0.05021489168418916,0,0,0,0.44103524504571767,-0.8766408609663732 A0.019880884827444517,0.019880884827444517,0,0,0,0.46297811654078597,-0.8647998854798741 A0.05599628466372175,0.05599628466372175,0,0,0,0.46527454174735505,-0.8224280407654464 A0.07982863496921466,0.07982863496921466,0,0,1,0.40519313614255703,-0.8571813047841063 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.39106936535552245,-0.899107469093107 A0.07942449361904115,0.07942449361904115,0,0,0,0.404351816391218,-0.8566065007834037 A0.33816103409785325,0.33816103409785325,0,0,1,0.4231221573904378,-0.8900801900741085 A0.013421715104107954,0.013421715104107954,0,0,1,0.41043717336565655,-0.9010602247241584 A0.01696111708457052,0.01696111708457052,0,0,1,0.39106936535552245,-0.899107469093107 L0.3914818646360969,-0.8984429896378892 A0.017014513980564864,0.017014513980564864,0,0,0,0.4103048800147401,-0.9006822389458353 A0.0134649237363665,0.0134649237363665,0,0,0,0.42260195232627745,-0.8898157642166958 A0.3370574063011921,0.3370574063011921,0,0,0,0.4042360603089817,-0.8586238051787595 A0.07982863496920582,0.07982863496920582,0,0,1,0.3914818646360969,-0.8984429896378892 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.3529593818933974,-0.8919801448386182 A0.05092952611259749,0.05092952611259749,0,0,0,0.3916624412037047,-0.8987904597861641 A0.016961117084588338,0.016961117084588338,0,0,1,0.382412187080595,-0.9145805679703481 A0.010927431320229672,0.010927431320229672,0,0,1,0.36876757789811265,-0.9173640576640659 A0.07740262449150791,0.07740262449150791,0,0,1,0.3529593818933974,-0.8919801448386182 L0.3544589951848065,-0.8924663847454775 A0.0775524267824529,0.0775524267824529,0,0,0,0.36884412811322564,-0.9169137999946383 A0.010963157778316475,0.010963157778316475,0,0,0,0.3822235784249061,-0.9142822878449628 A0.017014513980582204,0.017014513980582204,0,0,0,0.3908807489686298,-0.8987655244283991 A0.05115942231745953,0.05115942231745953,0,0,1,0.3544589951848065,-0.8924663847454775 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.31819307772528893,-0.9197494388170696 A0.050929526112602465,0.050929526112602465,0,0,0,0.35431130227713187,-0.8916943480254772 A0.05009051439427205,0.05009051439427205,0,0,1,0.3536282804185864,-0.9224901956162285 A0.01226233640075923,0.01226233640075923,0,0,1,0.33949139098579234,-0.9294849558721586 A0.023836940757309872,0.023836940757309872,0,0,1,0.31819307772528893,-0.9197494388170696 L0.31907713467645593,-0.9191619210053884 A0.023908691737576846,0.023908691737576846,0,0,0,0.3394477496854102,-0.9290630667654183 A0.012302098303218604,0.012302098303218604,0,0,0,0.35327174980566456,-0.9221573084334412 A0.0502148916841947,0.0502148916841947,0,0,0,0.3531402285330058,-0.8927495839790734 A0.05115942231746463,0.05115942231746463,0,0,1,0.31907713467645593,-0.9191619210053884 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.2779212982681768,-0.8670465327204877 A0.3804759709046334,0.3804759709046334,0,0,0,0.3191042086912062,-0.9196896010925533 A0.0238369407573,0.0238369407573,0,0,1,0.29698834977591143,-0.9381218928408943 A0.024695779548647906,0.024695779548647906,0,0,1,0.2677498512157535,-0.9346436034546645 A0.2446644727294398,0.2446644727294398,0,0,0,0.2779212982681768,-0.8670465327204878 L0.27869528280243566,-0.8703144054502068 A0.24672749843526234,0.24672749843526234,0,0,1,0.2683242554825812,-0.9336942180335572 A0.02476968971011518,0.02476968971011518,0,0,0,0.29680158555112124,-0.9375022967119452 A0.02390869173756692,0.02390869173756692,0,0,0,0.3181532906161491,-0.919217768440681 A0.3847361438934215,0.3847361438934215,0,0,1,0.2786952828024358,-0.8703144054502068 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.2193108935300364,-0.9287899810550238 A0.05690963094839911,0.05690963094839911,0,0,0,0.26858694306141984,-0.9341852491084903 A0.024695779548648038,0.024695779548648038,0,0,1,0.2553466483085488,-0.9551950730756326 A0.013421715104122402,0.013421715104122402,0,0,1,0.23827752322873308,-0.9574499530873807 A0.060821112573272315,0.060821112573272315,0,0,1,0.2193108935300364,-0.9287899810550238 L0.22104780017359868,-0.9291356680452865 A0.060959042695155265,0.060959042695155265,0,0,0,0.23840134611944955,-0.9569246807867211 A0.013464923736380544,0.013464923736380544,0,0,0,0.2551318435920412,-0.9547920019215946 A0.024769689710115596,0.024769689710115596,0,0,0,0.267477604501935,-0.934162562787169 A0.057173378137503165,0.057173378137503165,0,0,1,0.22104780017359865,-0.9291356680452865 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.18672563325458702,-0.9585115283336152 A0.056909630948412,0.056909630948412,0,0,0,0.2207805965523057,-0.928289985259319 A0.07740262449146655,0.07740262449146655,0,0,1,0.22094661922013803,-0.9620901452821612 A0.012580630830073172,0.012580630830073172,0,0,1,0.20608224474038978,-0.9681577992075671 A0.020409790537035816,0.020409790537035816,0,0,1,0.18672563325458702,-0.9585115283336152 L0.18749796184050677,-0.9579845270691579 A0.020472630523804176,0.020472630523804176,0,0,0,0.20607161372669974,-0.9677459719504554 A0.012621344371569431,0.012621344371569431,0,0,0,0.22058994810214422,-0.9617116051630519 A0.07755242678241174,0.07755242678241174,0,0,0,0.21961240459503345,-0.9296211157415006 A0.05717337813751643,0.05717337813751643,0,0,1,0.18749796184050674,-0.9579845270691579 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.14718106914915538,-0.9219506438996194 A0.11027335343328483,0.11027335343328483,0,0,0,0.18752731532544775,-0.958450186520621 A0.020409790537025164,0.020409790537025164,0,0,1,0.1690577378270468,-0.9732239374209135 A0.016961117084599894,0.016961117084599894,0,0,1,0.14823260588170087,-0.9703105524709533 A1.1186762500010765,1.1186762500010765,0,0,1,0.14718106914915563,-0.921950643899619 L0.1485144149707538,-0.9240926840213533 A1.0979718507464644,1.0979718507464644,0,0,0,0.14860944830359757,-0.9696717123028986 A0.017014513980593896,0.017014513980593896,0,0,0,0.1689382263296963,-0.9727438276402346 A0.020472630523793778,0.020472630523793778,0,0,0,0.18668470134772241,-0.9580448809392035 A0.1109031162667149,0.1109031162667149,0,0,1,0.1485144149707544,-0.9240926840213521 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.05101921961864968,-0.9186160087166726 A0.11027335343328956,0.11027335343328956,0,0,0,0.1491219312790898,-0.9230012050949193 A0.06082111257327702,0.06082111257327702,0,0,1,0.11967268950586352,-0.9687704588491213 A0.027048557427746218,0.027048557427746218,0,0,1,0.08521649191680933,-0.9706463242670689 A0.08725611120855288,0.08725611120855288,0,0,1,0.0510192196186497,-0.9186160087166726 L0.05405736700888514,-0.9189884249297784 A0.08740775540526302,0.08740775540526302,0,0,0,0.08553226890068513,-0.9696658906924251 A0.02712823095708258,0.02712823095708258,0,0,0,0.11928214759702241,-0.9678923387286525 A0.060959042695160046,0.060959042695160046,0,0,0,0.14660068465809073,-0.9230846075306558 A0.11090311626671968,0.11090311626671968,0,0,1,0.05405736700888516,-0.9189884249297784 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.0005866298066030673,-0.9656294926149736 A0.11027335343328978,0.11027335343328978,0,0,0,0.05348372618920771,-0.9175605318222434 A0.22644341801295476,0.22644341801295476,0,0,1,0.05305824206668153,-0.97615193833857 A0.02130704400059051,0.02130704400059051,0,0,1,0.027294567221186703,-0.9833210789327607 A0.029896842923074943,0.029896842923074943,0,0,1,-0.0005866298066030793,-0.9656294926149736 L0.0005949482429877029,-0.9649473665294147 A0.029983196278235685,0.029983196278235685,0,0,0,0.02736230394608979,-0.9826651170499912 A0.021372262527500657,0.021372262527500657,0,0,0,0.05251017320465808,-0.9754371966019441 A0.22620727830253906,0.22620727830253906,0,0,0,0.05164143867475818,-0.9200053802889092 A0.11090311626672018,0.11090311626672018,0,0,1,0.0005949482429877112,-0.9649473665294147 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.053483726189206944,-0.9175605318222435 A0.11027335343329663,0.11027335343329663,0,0,0,0.0005866298066040249,-0.9656294926149741 A0.029896842923065478,0.029896842923065478,0,0,1,-0.02729456722118387,-0.9833210789327622 A0.021307044000591698,0.021307044000591698,0,0,1,-0.05305824206668078,-0.9761519383385702 A0.226443418012971,0.226443418012971,0,0,1,-0.05348372618920699,-0.9175605318222436 L-0.05164143867475754,-0.9200053802889085 A0.22620727830255513,0.22620727830255513,0,0,0,-0.052510173204657284,-0.9754371966019444 A0.021372262527501826,0.021372262527501826,0,0,0,-0.02736230394608696,-0.9826651170499926 A0.0299831962782264,0.0299831962782264,0,0,0,-0.0005949482429864386,-0.9649473665294152 A0.11090311626672687,0.11090311626672687,0,0,1,-0.05164143867475758,-0.9200053802889085 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.14912193127908602,-0.9230012050949181 A0.11027335343329671,0.11027335343329671,0,0,0,-0.05101921961864803,-0.9186160087166724 A0.08725611120855536,0.08725611120855536,0,0,1,-0.08521649191680847,-0.970646324267072 A0.02704855742774477,0.02704855742774477,0,0,1,-0.1196726895058603,-0.968770458849124 A0.0608211125732795,0.0608211125732795,0,0,1,-0.149121931279086,-0.923001205094918 L-0.14660068465808734,-0.9230846075306554 A0.060959042695162405,0.060959042695162405,0,0,0,-0.11928214759701986,-0.9678923387286522 A0.02712823095708162,0.02712823095708162,0,0,0,-0.08553226890068348,-0.9696658906924246 A0.08740775540526546,0.08740775540526546,0,0,0,-0.05405736700888406,-0.9189884249297786 A0.11090311626672719,0.11090311626672719,0,0,1,-0.14660068465808734,-0.9230846075306554 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.1875273153254492,-0.958450186520622 A0.11027335343329284,0.11027335343329284,0,0,0,-0.1471810691491551,-0.9219506438996192 A1.1186762500008567,1.1186762500008567,0,0,1,-0.1482326058817035,-0.9703105524709588 A0.016961117084604165,0.016961117084604165,0,0,1,-0.16905773782704858,-0.973223937420915 A0.020409790537020935,0.020409790537020935,0,0,1,-0.18752731532544922,-0.958450186520622 L-0.18668470134772247,-0.9580448809392021 A0.02047263052378997,0.02047263052378997,0,0,0,-0.1689382263296969,-0.9727438276402351 A0.017014513980597994,0.017014513980597994,0,0,0,-0.14860944830359818,-0.9696717123029108 A1.097971850746254,1.097971850746254,0,0,0,-0.1485144149707539,-0.9240926840213527 A0.11090311626672289,0.11090311626672289,0,0,1,-0.1866847013477225,-0.9580448809392021 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.22078059655230614,-0.9282899852593188 A0.05690963094838984,0.05690963094838984,0,0,0,-0.1867256332545853,-0.9585115283336154 A0.020409790537024713,0.020409790537024713,0,0,1,-0.20608224474038955,-0.9681577992075715 A0.012580630830089125,0.012580630830089125,0,0,1,-0.22094661922013725,-0.9620901452821586 A0.07740262449149644,0.07740262449149644,0,0,1,-0.22078059655230614,-0.9282899852593188 L-0.2196124045950339,-0.9296211157415 A0.07755242678244142,0.07755242678244142,0,0,0,-0.22058994810214352,-0.9617116051630501 A0.012621344371584969,0.012621344371584969,0,0,0,-0.20607161372669924,-0.9677459719504612 A0.020472630523792935,0.020472630523792935,0,0,0,-0.18749796184050369,-0.9579845270691603 A0.05717337813749373,0.05717337813749373,0,0,1,-0.21961240459503392,-0.9296211157415 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.26858694306142555,-0.9341852491084937 A0.05690963094839972,0.05690963094839972,0,0,0,-0.21931089353003716,-0.9287899810550235 A0.06082111257327241,0.06082111257327241,0,0,1,-0.23827752322873152,-0.9574499530873761 A0.013421715104124031,0.013421715104124031,0,0,1,-0.25534664830855297,-0.9551950730756307 A0.0246957795486386,0.0246957795486386,0,0,1,-0.26858694306142555,-0.9341852491084937 L-0.26747760450194047,-0.934162562787172 A0.02476968971010622,0.02476968971010622,0,0,0,-0.2551318435920451,-0.9547920019215961 A0.013464923736381671,0.013464923736381671,0,0,0,-0.23840134611944927,-0.9569246807867203 A0.06095904269515544,0.06095904269515544,0,0,0,-0.2210478001735999,-0.929135668045286 A0.0571733781375038,0.0571733781375038,0,0,1,-0.26747760450194047,-0.934162562787172 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.2779212982681765,-0.867046532720487 A0.24466447272942782,0.24466447272942782,0,0,0,-0.2677498512157528,-0.9346436034546676 A0.024695779548651348,0.024695779548651348,0,0,1,-0.2969883497759124,-0.938121892840896 A0.023836940757300234,0.023836940757300234,0,0,1,-0.3191042086912075,-0.9196896010925546 A0.38047597090469254,0.38047597090469254,0,0,0,-0.27792129826817646,-0.867046532720487 L-0.2786952828024352,-0.8703144054502061 A0.3847361438934818,0.3847361438934818,0,0,1,-0.318153290616151,-0.919217768440683 A0.023908691737567336,0.023908691737567336,0,0,0,-0.296801585551122,-0.9375022967119444 A0.02476968971011893,0.02476968971011893,0,0,0,-0.26832425548258054,-0.9336942180335567 A0.2467274984352499,0.2467274984352499,0,0,1,-0.27869528280243516,-0.8703144054502061 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.3543113022771332,-0.8916943480254762 A0.05092952611260287,0.05092952611260287,0,0,0,-0.31819307772528965,-0.91974943881707 A0.023836940757283927,0.023836940757283927,0,0,1,-0.33949139098579156,-0.9294849558721608 A0.012262336400752626,0.012262336400752626,0,0,1,-0.35362828041858857,-0.9224901956162281 A0.05009051439427181,0.05009051439427181,0,0,1,-0.3543113022771332,-0.8916943480254762 L-0.3531402285330058,-0.8927495839790728 A0.050214891684194685,0.050214891684194685,0,0,0,-0.35327174980566745,-0.9221573084334442 A0.01230209830321156,0.01230209830321156,0,0,0,-0.3394477496854114,-0.9290630667654223 A0.023908691737551523,0.023908691737551523,0,0,0,-0.3190771346764573,-0.9191619210053874 A0.05115942231746504,0.05115942231746504,0,0,1,-0.3531402285330058,-0.8927495839790728 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.39166244120370897,-0.8987904597861659 A0.05092952611260774,0.05092952611260774,0,0,0,-0.35295938189339787,-0.8919801448386183 A0.07740262449154121,0.07740262449154121,0,0,1,-0.3687675778981114,-0.9173640576640636 A0.010927431320221007,0.010927431320221007,0,0,1,-0.3824121870805945,-0.9145805679703418 A0.016961117084581475,0.016961117084581475,0,0,1,-0.39166244120370897,-0.8987904597861659 L-0.3908807489686342,-0.8987655244284007 A0.017014513980575307,0.017014513980575307,0,0,0,-0.38222357842490584,-0.9142822878449578 A0.010963157778307826,0.010963157778307826,0,0,0,-0.3688441281132249,-0.9169137999946374 A0.07755242678248594,0.07755242678248594,0,0,0,-0.3544589951848066,-0.8924663847454777 A0.05115942231746999,0.05115942231746999,0,0,1,-0.3908807489686342,-0.8987655244284007 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.4043518163912171,-0.8566065007834035 A0.07942449361905635,0.07942449361905635,0,0,0,-0.39106936535552117,-0.8991074690931048 A0.016961117084604814,0.016961117084604814,0,0,1,-0.41043717336565316,-0.901060224724153 A0.013421715104107574,0.013421715104107574,0,0,1,-0.4231221573904422,-0.8900801900741153 A0.338161034097672,0.338161034097672,0,0,1,-0.4043518163912172,-0.8566065007834036 L-0.4042360603089813,-0.8586238051787604 A0.33705740630101305,0.33705740630101305,0,0,0,-0.42260195232628156,-0.8898157642167033 A0.013464923736365996,0.013464923736365996,0,0,0,-0.41030488001473703,-0.9006822389458309 A0.01701451398059842,0.01701451398059842,0,0,0,-0.39148186463609613,-0.8984429896378879 A0.07982863496922152,0.07982863496922152,0,0,1,-0.4042360603089812,-0.8586238051787602 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.4670661420438548,-0.8212478200653032 A0.07942449361904425,0.07942449361904425,0,0,0,-0.40338868308056763,-0.8580898023341457 A0.05009051439427654,0.05009051439427654,0,0,1,-0.4411329249228806,-0.8773604525939706 A0.01981962693861556,0.01981962693861556,0,0,1,-0.4635374178861273,-0.8652870795264412 A0.05586404190453543,0.05586404190453543,0,0,1,-0.46706614204385477,-0.8212478200653032 L-0.4652745417473548,-0.8224280407654473 A0.055996284663719566,0.055996284663719566,0,0,0,-0.46297811654078336,-0.8647998854798707 A0.019880884827457847,0.019880884827457847,0,0,0,-0.44103524504571645,-0.8766408609663683 A0.05021489168419933,0.05021489168419933,0,0,0,-0.4051931361425575,-0.8571813047841051 A0.07982863496920921,0.07982863496920921,0,0,1,-0.4652745417473548,-0.8224280407654473 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.5123506283000729,-0.833107522488542 A0.0794244936190303,0.0794244936190303,0,0,0,-0.4651901286751283,-0.8213507698995552 A0.22644341801298137,0.22644341801298137,0,0,1,-0.4849263643516546,-0.8569580662677525 A0.014383318983007386,0.014383318983007386,0,0,1,-0.5023373593255054,-0.8521914468528256 A0.019040984159540815,0.019040984159540815,0,0,1,-0.5123506283000729,-0.833107522488542 L-0.5114729660731698,-0.833091593610737 A0.01910013327773173,0.01910013327773173,0,0,0,-0.5020759479375776,-0.8518411776675904 A0.014429345407727135,0.014429345407727135,0,0,0,-0.4849981310778333,-0.8563430695754406 A0.22620727830256543,0.22620727830256543,0,0,0,-0.4671085016108696,-0.8223120566881357 A0.07982863496919519,0.07982863496919519,0,0,1,-0.5114729660731698,-0.833091593610737 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.5283901115652245,-0.7913534993269318 A0.06206255595460149,0.06206255595460149,0,0,0,-0.5116903812924651,-0.83347325595649 A0.019040984159549475,0.019040984159549475,0,0,1,-0.5324785791371658,-0.8345690675807028 A0.01281585856114855,0.01281585856114855,0,0,1,-0.5440149077619668,-0.8231096916261871 A0.10641401974598712,0.10641401974598712,0,0,1,-0.5283901115652245,-0.7913534993269318 L-0.5279886879322998,-0.7931763522685207 A0.10655813175513405,0.10655813175513405,0,0,0,-0.543521086882739,-0.8228920312258123 A0.012857272772594871,0.012857272772594871,0,0,0,-0.532314007129975,-0.8341966893806585 A0.01910013327774014,0.01910013327774014,0,0,0,-0.5121430597720632,-0.8327211855540118 A0.06235662905479103,0.06235662905479103,0,0,1,-0.5279886879322998,-0.7931763522685207 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.5797902872102529,-0.7719411590077728 A0.06206255595460685,0.06206255595460685,0,0,0,-0.5272896774296849,-0.7925636279243068 A0.05586404190453166,0.05586404190453166,0,0,1,-0.559122841612456,-0.8113140941339562 A0.015150876540050621,0.015150876540050621,0,0,1,-0.5758977763751072,-0.8014196223771545 A0.03126035054094574,0.03126035054094574,0,0,1,-0.5797902872102529,-0.7719411590077728 L-0.5785571690146608,-0.7725248994012834 A0.03134978635652433,0.03134978635652433,0,0,0,-0.5754847659898381,-0.8010852401551517 A0.015199125482498592,0.015199125482498592,0,0,0,-0.5590209045295803,-0.8107293405839955 A0.055996284663715826,0.055996284663715826,0,0,0,-0.5290687336342823,-0.7919995015754369 A0.06235662905479679,0.06235662905479679,0,0,1,-0.5785571690146608,-0.7725248994012834 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.5432534872386443,-0.6941815483308517 A1.76981890872444,1.76981890872444,0,0,0,-0.5791196081703105,-0.7729045514238123 A0.031260350540924124,0.031260350540924124,0,0,1,-0.6151017697073188,-0.7606610604701848 A0.03512814253987502,0.03512814253987502,0,0,1,-0.6316800071491712,-0.7232723318423608 A0.24466447272943223,0.24466447272943223,0,0,0,-0.5432534872386442,-0.6941815483308518 L-0.5467396739536404,-0.696840201335859 A0.2467274984352544,0.2467274984352544,0,0,1,-0.6301041757048603,-0.7233136471692687 A0.035225916217834795,0.035225916217834795,0,0,0,-0.6145192332788155,-0.7600042741355075 A0.03134978635650319,0.03134978635650319,0,0,0,-0.5792307037347533,-0.7715446804550158 A1.8412800953871735,1.8412800953871735,0,0,1,-0.546739673953641,-0.6968402013358568 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.6576093914232196,-0.6559231853516606 A0.08983409358195385,0.08983409358195385,0,0,0,-0.6305251084665049,-0.7239825983044086 A0.03512814253987034,0.03512814253987034,0,0,1,-0.6665451480717743,-0.7228277498759001 A0.020409790537023884,0.020409790537023884,0,0,1,-0.682606057758224,-0.7024180288605182 A0.10641401974604137,0.10641401974604137,0,0,1,-0.6576093914232196,-0.6559231853516606 L-0.6569048415314215,-0.6585513729009264 A0.10655813175518797,0.10655813175518797,0,0,0,-0.681814961468633,-0.7021761198765928 A0.02047263052379237,0.02047263052379237,0,0,0,-0.6661969816820011,-0.7222463316372446 A0.035225916217830076,0.035225916217830076,0,0,0,-0.631277305614143,-0.7225973321088148 A0.09031006686916576,0.09031006686916576,0,0,1,-0.6569048415314215,-0.6585513729009264 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.7239825983044051,-0.6305251084665046 A0.08983409358195375,0.08983409358195375,0,0,0,-0.6559231853516604,-0.6576093914232201 A0.10641401974604145,0.10641401974604145,0,0,1,-0.7024180288605184,-0.6826060577582254 A0.020409790537021428,0.020409790537021428,0,0,1,-0.7228277498759003,-0.6665451480717771 A0.035128142539873175,0.035128142539873175,0,0,1,-0.7239825983044051,-0.6305251084665046 L-0.7225973321088134,-0.6312773056141432 A0.03522591621783271,0.03522591621783271,0,0,0,-0.7222463316372443,-0.6661969816820017 A0.020472630523790503,0.020472630523790503,0,0,0,-0.7021761198765906,-0.6818149614686319 A0.1065581317551881,0.1065581317551881,0,0,0,-0.6585513729009267,-0.656904841531422 A0.09031006686916587,0.09031006686916587,0,0,1,-0.7225973321088134,-0.6312773056141432 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.6941815483308513,-0.5432534872386443 A0.2446644727294526,0.2446644727294526,0,0,0,-0.7232723318423592,-0.6316800071491699 A0.03512814253987302,0.03512814253987302,0,0,1,-0.7606610604701833,-0.6151017697073173 A0.03126035054093006,0.03126035054093006,0,0,1,-0.7729045514238098,-0.5791196081703119 A1.7698189087243958,1.7698189087243958,0,0,0,-0.6941815483308491,-0.5432534872386443 L-0.6968402013358554,-0.5467396739536419 A1.841280095387125,1.841280095387125,0,0,1,-0.7715446804550002,-0.5792307037347388 A0.03134978635650908,0.03134978635650908,0,0,0,-0.7600042741355056,-0.6145192332788154 A0.03522591621783249,0.03522591621783249,0,0,0,-0.7233136471692684,-0.6301041757048617 A0.24672749843527536,0.24672749843527536,0,0,1,-0.6968402013358587,-0.5467396739536418 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.7925636279243062,-0.5272896774296837 A0.062062555954600966,0.062062555954600966,0,0,0,-0.7719411590077722,-0.5797902872102563 A0.03126035054094007,0.03126035054094007,0,0,1,-0.8014196223771567,-0.5758977763751099 A0.015150876540054734,0.015150876540054734,0,0,1,-0.8113140941339574,-0.559122841612458 A0.0558640419045522,0.0558640419045522,0,0,1,-0.7925636279243062,-0.5272896774296837 L-0.7919995015754361,-0.5290687336342806 A0.05599628466373628,0.05599628466373628,0,0,0,-0.8107293405839976,-0.5590209045295832 A0.015199125482502355,0.015199125482502355,0,0,0,-0.8010852401551548,-0.5754847659898401 A0.03134978635651898,0.03134978635651898,0,0,0,-0.7725248994012821,-0.5785571690146613 A0.06235662905479077,0.06235662905479077,0,0,1,-0.7919995015754361,-0.5290687336342806 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.8334732559564885,-0.5116903812924655 A0.06206255595459658,0.06206255595459658,0,0,0,-0.7913534993269304,-0.5283901115652252 A0.10641401974603173,0.10641401974603173,0,0,1,-0.8231096916261887,-0.5440149077619695 A0.012815858561142606,0.012815858561142606,0,0,1,-0.834569067580703,-0.5324785791371618 A0.0190409841595295,0.0190409841595295,0,0,1,-0.8334732559564885,-0.5116903812924655 L-0.8327211855540104,-0.5121430597720642 A0.019100133277720505,0.019100133277720505,0,0,0,-0.8341966893806583,-0.5323140071299706 A0.012857272772589134,0.012857272772589134,0,0,0,-0.8228920312258129,-0.5435210868827411 A0.10655813175517839,0.10655813175517839,0,0,0,-0.7931763522685206,-0.5279886879323009 A0.062356629054786505,0.062356629054786505,0,0,1,-0.8327211855540104,-0.5121430597720642 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.8213507698995552,-0.465190128675129 A0.07942449361905311,0.07942449361905311,0,0,0,-0.8331075224885442,-0.5123506283000777 A0.019040984159543667,0.019040984159543667,0,0,1,-0.8521914468528226,-0.502337359325508 A0.014383318983020898,0.014383318983020898,0,0,1,-0.8569580662677523,-0.48492636435165537 A0.22644341801295254,0.22644341801295254,0,0,1,-0.8213507698995552,-0.465190128675129 L-0.8223120566881351,-0.46710850161087003 A0.2262072783025368,0.2262072783025368,0,0,0,-0.8563430695754375,-0.48499813107783263 A0.01442934540774079,0.01442934540774079,0,0,0,-0.8518411776675856,-0.5020759479375806 A0.01910013327773428,0.01910013327773428,0,0,0,-0.8330915936107396,-0.5114729660731757 A0.07982863496921812,0.07982863496921812,0,0,1,-0.8223120566881351,-0.46710850161087003 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.8580898023341461,-0.4033886830805682 A0.07942449361904416,0.07942449361904416,0,0,0,-0.8212478200653024,-0.4670661420438547 A0.05586404190454122,0.05586404190454122,0,0,1,-0.8652870795264416,-0.46353741788612884 A0.019819626938606952,0.019819626938606952,0,0,1,-0.8773604525939735,-0.44113292492288 A0.05009051439428005,0.05009051439428005,0,0,1,-0.8580898023341461,-0.4033886830805682 L-0.8571813047841057,-0.40519313614255736 A0.05021489168420274,0.05021489168420274,0,0,0,-0.8766408609663706,-0.44103524504571523 A0.019880884827449513,0.019880884827449513,0,0,0,-0.86479988547987,-0.4629781165407844 A0.055996284663725415,0.055996284663725415,0,0,0,-0.8224280407654462,-0.4652745417473546 A0.07982863496920907,0.07982863496920907,0,0,1,-0.8571813047841057,-0.40519313614255736 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.8991074690931024,-0.39106936535552095 A0.07942449361905297,0.07942449361905297,0,0,0,-0.8566065007834032,-0.4043518163912174 A0.3381610340976221,0.3381610340976221,0,0,1,-0.8900801900741031,-0.4231221573904346 A0.01342171510410284,0.01342171510410284,0,0,1,-0.9010602247241472,-0.41043717336565066 A0.01696111708460567,0.01696111708460567,0,0,1,-0.8991074690931024,-0.39106936535552095 L-0.8984429896378866,-0.3914818646360959 A0.017014513980599177,0.017014513980599177,0,0,0,-0.900682238945826,-0.41030488001473475 A0.0134649237363614,0.0134649237363614,0,0,0,-0.8898157642166913,-0.42260195232627384 A0.3370574063009637,0.3370574063009637,0,0,0,-0.85862380517876,-0.4042360603089816 A0.07982863496921819,0.07982863496921819,0,0,1,-0.8984429896378866,-0.3914818646360959 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.8919801448386186,-0.35295938189339837 A0.050929526112608516,0.050929526112608516,0,0,0,-0.8987904597861661,-0.39166244120370874 A0.01696111708459331,0.01696111708459331,0,0,1,-0.9145805679703453,-0.38241218708059643 A0.010927431320229252,0.010927431320229252,0,0,1,-0.9173640576640638,-0.368767577898113 A0.07740262449151303,0.07740262449151303,0,0,1,-0.8919801448386186,-0.35295938189339837 L-0.8924663847454776,-0.3544589951848069 A0.07755242678245783,0.07755242678245783,0,0,0,-0.9169137999946373,-0.3688441281132264 A0.010963157778315897,0.010963157778315897,0,0,0,-0.9142822878449608,-0.3822235784249076 A0.017014513980587016,0.017014513980587016,0,0,0,-0.8987655244284007,-0.39088074896863423 A0.051159422317470886,0.051159422317470886,0,0,1,-0.8924663847454776,-0.3544589951848069 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.9197494388170673,-0.3181930777252892 A0.05092952611260792,0.05092952611260792,0,0,0,-0.8916943480254759,-0.35431130227713403 A0.05009051439428872,0.05009051439428872,0,0,1,-0.9224901956162264,-0.35362828041858857 A0.012262336400759194,0.012262336400759194,0,0,1,-0.9294849558721601,-0.33949139098579434 A0.02383694075729682,0.02383694075729682,0,0,1,-0.9197494388170673,-0.3181930777252892 L-0.9191619210053846,-0.31907713467645765 A0.02390869173756426,0.02390869173756426,0,0,0,-0.9290630667654234,-0.33944774968541547 A0.012302098303217704,0.012302098303217704,0,0,0,-0.9221573084334451,-0.35327174980566833 A0.050214891684211393,0.050214891684211393,0,0,0,-0.8927495839790733,-0.35314022853300625 A0.05115942231747035,0.05115942231747035,0,0,1,-0.9191619210053846,-0.31907713467645765 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.8670465327204879,-0.277921298268177 A0.38047597090471696,0.38047597090471696,0,0,0,-0.9196896010925548,-0.3191042086912075 A0.02383694075729662,0.02383694075729662,0,0,1,-0.9381218928408978,-0.2969883497759144 A0.02469577954864655,0.02469577954864655,0,0,1,-0.9346436034546688,-0.2677498512157538 A0.24466447272944356,0.24466447272944356,0,0,0,-0.8670465327204879,-0.277921298268177 L-0.8703144054502068,-0.2786952828024356 A0.2467274984352658,0.2467274984352658,0,0,1,-0.9336942180335576,-0.2683242554825812 A0.024769689710114257,0.024769689710114257,0,0,0,-0.9375022967119456,-0.29680158555112435 A0.023908691737563693,0.023908691737563693,0,0,0,-0.9192177684406817,-0.3181532906161503 A0.38473614389350674,0.38473614389350674,0,0,1,-0.8703144054502068,-0.2786952828024356 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.9287899810550234,-0.21931089353003785 A0.05690963094839903,0.05690963094839903,0,0,0,-0.9341852491084908,-0.2685869430614206 A0.02469577954863145,0.02469577954863145,0,0,1,-0.9551950730756336,-0.2553466483085533 A0.013421715104117639,0.013421715104117639,0,0,1,-0.9574499530873751,-0.23827752322873041 A0.060821112573265806,0.060821112573265806,0,0,1,-0.9287899810550234,-0.21931089353003785 L-0.9291356680452859,-0.22104780017359943 A0.060959042695148825,0.060959042695148825,0,0,0,-0.9569246807867181,-0.2384013461194476 A0.01346492373637558,0.01346492373637558,0,0,0,-0.9547920019215971,-0.25513184359204477 A0.024769689710099588,0.024769689710099588,0,0,0,-0.9341625627871684,-0.2674776045019344 A0.05717337813750303,0.05717337813750303,0,0,1,-0.9291356680452859,-0.22104780017359943 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.9585115283336173,-0.18672563325458552 A0.05690963094839397,0.05690963094839397,0,0,0,-0.9282899852593185,-0.22078059655230695 A0.07740262449146751,0.07740262449146751,0,0,1,-0.9620901452821629,-0.22094661922013964 A0.012580630830065201,0.012580630830065201,0,0,1,-0.9681577992075712,-0.20608224474039366 A0.02040979053702987,0.02040979053702987,0,0,1,-0.9585115283336173,-0.18672563325458552 L-0.9579845270691595,-0.18749796184050516 A0.020472630523798316,0.020472630523798316,0,0,0,-0.9677459719504592,-0.2060716137267036 A0.01262134437156162,0.01262134437156162,0,0,0,-0.9617116051630532,-0.22058994810214566 A0.07755242678241277,0.07755242678241277,0,0,0,-0.9296211157414997,-0.21961240459503434 A0.05717337813749797,0.05717337813749797,0,0,1,-0.9579845270691595,-0.18749796184050516 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.921950643899619,-0.14718106914915569 A0.11027335343329693,0.11027335343329693,0,0,0,-0.9584501865206224,-0.18752731532545044 A0.02040979053702117,0.02040979053702117,0,0,1,-0.9732239374209128,-0.16905773782704725 A0.016961117084599974,0.016961117084599974,0,0,1,-0.9703105524709534,-0.1482326058817 A1.118676250000901,1.118676250000901,0,0,1,-0.9219506438996191,-0.14718106914915563 L-0.9240926840213525,-0.14851441497075402 A1.0979718507462963,1.0979718507462963,0,0,0,-0.9696717123029112,-0.14860944830359757 A0.017014513980593685,0.017014513980593685,0,0,0,-0.9727438276402346,-0.16893822632969535 A0.020472630523790114,0.020472630523790114,0,0,0,-0.9580448809392027,-0.18668470134772364 A0.11090311626672728,0.11090311626672728,0,0,1,-0.9240926840213517,-0.14851441497075443 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.9186160087166724,-0.05101921961864956 A0.11027335343329558,0.11027335343329558,0,0,0,-0.9230012050949188,-0.14912193127908932 A0.06082111257327723,0.06082111257327723,0,0,1,-0.9687704588491232,-0.11967268950586385 A0.02704855742774595,0.02704855742774595,0,0,1,-0.9706463242670686,-0.08521649191680988 A0.08725611120855542,0.08725611120855542,0,0,1,-0.9186160087166724,-0.05101921961864954 L-0.9189884249297784,-0.05405736700888528 A0.08740775540526553,0.08740775540526553,0,0,0,-0.9696658906924218,-0.08553226890068506 A0.02712823095708276,0.02712823095708276,0,0,0,-0.9678923387286515,-0.11928214759702326 A0.060959042695160226,0.060959042695160226,0,0,0,-0.9230846075306558,-0.14660068465809067 A0.11090311626672593,0.11090311626672593,0,0,1,-0.9189884249297784,-0.05405736700888527 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.9656294926149737,0.0005866298066033587 A0.11027335343329524,0.11027335343329524,0,0,0,-0.9175605318222428,-0.05348372618920809 A0.22644341801299459,0.22644341801299459,0,0,1,-0.9761519383385728,-0.05305824206668219 A0.021307044000586396,0.021307044000586396,0,0,1,-0.9833210789327627,-0.0272945672211871 A0.029896842923075033,0.029896842923075033,0,0,1,-0.9656294926149737,0.0005866298066033596 L-0.9649473665294147,-0.000594948242987211 A0.02998319627823578,0.02998319627823578,0,0,0,-0.9826651170499924,-0.027362303946089874 A0.021372262527496726,0.021372262527496726,0,0,0,-0.9754371966019455,-0.05251017320465832 A0.22620727830257867,0.22620727830257867,0,0,0,-0.9200053802889083,-0.05164143867475837 A0.11090311626672548,0.11090311626672548,0,0,1,-0.9649473665294147,-0.0005949482429872116 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.9175605318222428,0.05348372618920696 A0.11027335343329216,0.11027335343329216,0,0,0,-0.9656294926149736,-0.0005866298066039555 A0.02989684292307505,0.02989684292307505,0,0,1,-0.9833210789327602,0.02729456722118481 A0.0213070440005921,0.0213070440005921,0,0,1,-0.9761519383385703,0.05305824206668071 A0.22644341801300447,0.22644341801300447,0,0,1,-0.9175605318222428,0.05348372618920694 L-0.9200053802889082,0.05164143867475754 A0.2262072783025883,0.2262072783025883,0,0,0,-0.9754371966019434,0.05251017320465709 A0.021372262527502347,0.021372262527502347,0,0,0,-0.98266511704999,0.02736230394608768 A0.02998319627823582,0.02998319627823582,0,0,0,-0.9649473665294145,0.0005949482429866564 A0.11090311626672239,0.11090311626672239,0,0,1,-0.9200053802889082,0.05164143867475755 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.9230012050949187,0.1491219312790867 A0.11027335343329542,0.11027335343329542,0,0,0,-0.9186160087166727,0.051019219618649934 A0.08725611120855548,0.08725611120855548,0,0,1,-0.9706463242670703,0.08521649191680937 A0.027048557427741482,0.027048557427741482,0,0,1,-0.9687704588491212,0.11967268950586119 A0.06082111257328469,0.06082111257328469,0,0,1,-0.9230012050949187,0.1491219312790867 L-0.9230846075306556,0.14660068465808865 A0.0609590426951675,0.0609590426951675,0,0,0,-0.9678923387286517,0.11928214759702052 A0.02712823095707807,0.02712823095707807,0,0,0,-0.9696658906924256,0.08553226890068479 A0.08740775540526553,0.08740775540526553,0,0,0,-0.9189884249297786,0.054057367008884645 A0.11090311626672558,0.11090311626672558,0,0,1,-0.9230846075306556,0.14660068465808865 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.9584501865206234,0.187527315325451 A0.11027335343329524,0.11027335343329524,0,0,0,-0.92195064389962,0.14718106914915613 A1.1186762500008534,1.1186762500008534,0,0,1,-0.9703105524709592,0.14823260588170295 A0.016961117084598878,0.016961117084598878,0,0,1,-0.9732239374209153,0.1690577378270482 A0.020409790537015648,0.020409790537015648,0,0,1,-0.9584501865206233,0.187527315325451 L-0.9580448809392034,0.1866847013477242 A0.020472630523784764,0.020472630523784764,0,0,0,-0.9727438276402387,0.1689382263296956 A0.01701451398059218,0.01701451398059218,0,0,0,-0.9696717123029122,0.1486094483035966 A1.0979718507462508,1.0979718507462508,0,0,0,-0.9240926840213494,0.14851441497075335 A0.11090311626672543,0.11090311626672543,0,0,1,-0.9580448809392034,0.1866847013477242 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.9282899852593197,0.22078059655230614 A0.056909630948404864,0.056909630948404864,0,0,0,-0.9585115283336155,0.18672563325458474 A0.02040979053701666,0.02040979053701666,0,0,1,-0.9681577992075744,0.2060822447403925 A0.012580630830072452,0.012580630830072452,0,0,1,-0.9620901452821613,0.22094661922013778 A0.07740262449149117,0.07740262449149117,0,0,1,-0.9282899852593197,0.22078059655230614 L-0.9296211157415007,0.21961240459503367 A0.07755242678243626,0.07755242678243626,0,0,0,-0.961711605163052,0.22058994810214388 A0.012621344371568682,0.012621344371568682,0,0,0,-0.9677459719504612,0.2060716137267031 A0.02047263052378573,0.02047263052378573,0,0,0,-0.9579845270691549,0.18749796184050588 A0.05717337813750898,0.05717337813750898,0,0,1,-0.9296211157415007,0.21961240459503367 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.9341852491084917,0.2685869430614211 A0.05690963094839929,0.05690963094839929,0,0,0,-0.9287899810550234,0.21931089353003602 A0.060821112573263586,0.060821112573263586,0,0,1,-0.9574499530873787,0.23827752322873053 A0.013421715104115772,0.013421715104115772,0,0,1,-0.955195073075637,0.25534664830855114 A0.02469577954863519,0.02469577954863519,0,0,1,-0.9341852491084917,0.2685869430614211 L-0.9341625627871696,0.2674776045019342 A0.02476968971010319,0.02476968971010319,0,0,0,-0.9547920019216003,0.2551318435920427 A0.013464923736373818,0.013464923736373818,0,0,0,-0.9569246807867213,0.2384013461194476 A0.0609590426951466,0.0609590426951466,0,0,0,-0.9291356680452867,0.22104780017359862 A0.057173378137503436,0.057173378137503436,0,0,1,-0.9341625627871696,0.2674776045019342 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.8670465327204875,0.2779212982681758 A0.24466447272945693,0.24466447272945693,0,0,0,-0.9346436034546667,0.2677498512157518 A0.024695779548646823,0.024695779548646823,0,0,1,-0.9381218928408952,0.2969883497759113 A0.02383694075729743,0.02383694075729743,0,0,1,-0.9196896010925532,0.319104208691205 A0.3804759709046816,0.3804759709046816,0,0,0,-0.8670465327204875,0.27792129826817596 L-0.8703144054502062,0.27869528280243455 A0.38473614389347055,0.38473614389347055,0,0,1,-0.9192177684406811,0.31815329061614805 A0.02390869173756453,0.02390869173756453,0,0,0,-0.9375022967119433,0.29680158555112135 A0.02476968971011463,0.02476968971011463,0,0,0,-0.9336942180335556,0.2683242554825795 A0.24672749843527939,0.24672749843527939,0,0,1,-0.8703144054502062,0.2786952828024344 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.8916943480254771,0.3543113022771328 A0.050929526112608675,0.050929526112608675,0,0,0,-0.9197494388170688,0.3181930777252877 A0.023836940757304727,0.023836940757304727,0,0,1,-0.9294849558721575,0.33949139098579295 A0.012262336400745638,0.012262336400745638,0,0,1,-0.9224901956162229,0.35362828041858657 A0.05009051439429258,0.05009051439429258,0,0,1,-0.8916943480254771,0.3543113022771328 L-0.8927495839790731,0.35314022853300653 A0.05021489168421511,0.05021489168421511,0,0,0,-0.9221573084334416,0.35327174980566645 A0.012302098303204457,0.012302098303204457,0,0,0,-0.929063066765422,0.33944774968541364 A0.023908691737571625,0.023908691737571625,0,0,0,-0.9191619210053886,0.31907713467645404 A0.051159422317470886,0.051159422317470886,0,0,1,-0.8927495839790731,0.35314022853300653 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.8987904597861668,0.39166244120370614 A0.05092952611261424,0.05092952611261424,0,0,0,-0.8919801448386189,0.3529593818933965 A0.0774026244914702,0.0774026244914702,0,0,1,-0.917364057664068,0.3687675778981119 A0.010927431320236543,0.010927431320236543,0,0,1,-0.9145805679703418,0.3824121870805931 A0.01696111708459442,0.01696111708459442,0,0,1,-0.8987904597861668,0.39166244120370614 L-0.8987655244284014,0.39088074896863056 A0.01701451398058818,0.01701451398058818,0,0,0,-0.9142822878449541,0.38222357842490406 A0.010963157778323627,0.010963157778323627,0,0,0,-0.9169137999946371,0.3688441281132237 A0.07755242678241543,0.07755242678241543,0,0,0,-0.8924663847454787,0.3544589951848063 A0.051159422317476846,0.051159422317476846,0,0,1,-0.8987655244284014,0.39088074896863056 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.8566065007834032,0.4043518163912168 A0.07942449361904438,0.07942449361904438,0,0,0,-0.8991074690931066,0.39106936535552067 A0.016961117084600363,0.016961117084600363,0,0,1,-0.9010602247241499,0.4104371733656519 A0.013421715104116135,0.013421715104116135,0,0,1,-0.890080190074109,0.42312215739043707 A0.3381610340975989,0.3381610340975989,0,0,1,-0.8566065007834032,0.40435181639121687 L-0.8586238051787596,0.4042360603089807 A0.3370574063009407,0.3370574063009407,0,0,0,-0.8898157642166932,0.4226019523262748 A0.01346492373637484,0.01346492373637484,0,0,0,-0.9006822389458268,0.4103048800147345 A0.017014513980594063,0.017014513980594063,0,0,0,-0.8984429896378899,0.39148186463609536 A0.07982863496920926,0.07982863496920926,0,0,1,-0.8586238051787596,0.4042360603089806 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.8212478200653038,0.4670661420438543 A0.07942449361904425,0.07942449361904425,0,0,0,-0.8580898023341469,0.40338868308056763 A0.05009051439427602,0.05009051439427602,0,0,1,-0.8773604525939717,0.4411329249228797 A0.01981962693860633,0.01981962693860633,0,0,1,-0.8652870795264416,0.46353741788612735 A0.05586404190454093,0.05586404190454093,0,0,1,-0.8212478200653038,0.4670661420438543 L-0.8224280407654476,0.46527454174735433 A0.055996284663725096,0.055996284663725096,0,0,0,-0.8647998854798703,0.4629781165407831 A0.019880884827448975,0.019880884827448975,0,0,0,-0.876640860966369,0.4410352450457151 A0.050214891684198765,0.050214891684198765,0,0,0,-0.8571813047841063,0.405193136142557 A0.07982863496920914,0.07982863496920914,0,0,1,-0.8224280407654476,0.46527454174735433 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.8331075224885456,0.5123506283000753 A0.07942449361903704,0.07942449361903704,0,0,0,-0.8213507698995561,0.4651901286751274 A0.2264434180129925,0.2264434180129925,0,0,1,-0.8569580662677505,0.48492636435165243 A0.014383318983027773,0.014383318983027773,0,0,1,-0.8521914468528159,0.5023373593255018 A0.01904098415954413,0.01904098415954413,0,0,1,-0.8331075224885455,0.5123506283000753 L-0.8330915936107401,0.5114729660731723 A0.019100133277734858,0.019100133277734858,0,0,0,-0.8518411776675818,0.5020759479375742 A0.014429345407746999,0.014429345407746999,0,0,0,-0.8563430695754399,0.48499813107783146 A0.22620727830257648,0.22620727830257648,0,0,0,-0.8223120566881359,0.4671085016108683 A0.07982863496920171,0.07982863496920171,0,0,1,-0.8330915936107401,0.5114729660731723 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.7913534993269312,0.5283901115652228 A0.06206255595461083,0.06206255595461083,0,0,0,-0.8334732559564895,0.511690381292465 A0.01904098415954387,0.01904098415954387,0,0,1,-0.8345690675807018,0.5324785791371659 A0.012815858561141908,0.012815858561141908,0,0,1,-0.8231096916261909,0.5440149077619688 A0.10641401974603629,0.10641401974603629,0,0,1,-0.7913534993269312,0.5283901115652228 L-0.7931763522685213,0.5279886879322986 A0.106558131755183,0.106558131755183,0,0,0,-0.8228920312258137,0.5435210868827394 A0.01285727277258876,0.01285727277258876,0,0,0,-0.8341966893806567,0.5323140071299735 A0.019100133277734514,0.019100133277734514,0,0,0,-0.832721185554012,0.5121430597720635 A0.06235662905480098,0.06235662905480098,0,0,1,-0.7931763522685213,0.5279886879322986 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.7719411590077719,0.579790287210256 A0.06206255595461097,0.06206255595461097,0,0,0,-0.7925636279243066,0.5272896774296838 A0.05586404190453554,0.05586404190453554,0,0,1,-0.8113140941339556,0.5591228416124538 A0.015150876540050498,0.015150876540050498,0,0,1,-0.8014196223771544,0.5758977763751091 A0.031260350540933284,0.031260350540933284,0,0,1,-0.7719411590077719,0.579790287210256 L-0.7725248994012823,0.5785571690146611 A0.031349786356512185,0.031349786356512185,0,0,0,-0.8010852401551525,0.5754847659898393 A0.015199125482498277,0.015199125482498277,0,0,0,-0.8107293405839959,0.5590209045295791 A0.05599628466371971,0.05599628466371971,0,0,0,-0.7919995015754369,0.5290687336342809 A0.062356629054800966,0.062356629054800966,0,0,1,-0.7725248994012823,0.5785571690146611 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.6941815483308512,0.5432534872386441 A1.7698189087250975,1.7698189087250975,0,0,0,-0.7729045514238156,0.5791196081703123 A0.03126035054093633,0.03126035054093633,0,0,1,-0.7606610604701831,0.6151017697073174 A0.0351281425398723,0.0351281425398723,0,0,1,-0.7232723318423617,0.631680007149173 A0.24466447272944888,0.24466447272944888,0,0,0,-0.6941815483308512,0.5432534872386441 L-0.6968402013358588,0.5467396739536428 A0.2467274984352714,0.2467274984352714,0,0,1,-0.7233136471692698,0.6301041757048625 A0.03522591621783215,0.03522591621783215,0,0,0,-0.7600042741355056,0.6145192332788145 A0.0313497863565152,0.0313497863565152,0,0,0,-0.771544680455021,0.5792307037347477 A1.8412800953878825,1.8412800953878825,0,0,1,-0.6968402013358597,0.5467396739536425 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.6559231853516612,0.65760939142322 A0.08983409358195016,0.08983409358195016,0,0,0,-0.7239825983044085,0.6305251084665053 A0.035128142539879954,0.035128142539879954,0,0,1,-0.7228277498759023,0.6665451480717736 A0.02040979053702134,0.02040979053702134,0,0,1,-0.7024180288605176,0.6826060577582244 A0.10641401974602537,0.10641401974602537,0,0,1,-0.6559231853516612,0.65760939142322 L-0.6585513729009271,0.6569048415314219 A0.10655813175517208,0.10655813175517208,0,0,0,-0.7021761198765929,0.6818149614686341 A0.020472630523789743,0.020472630523789743,0,0,0,-0.7222463316372472,0.6661969816820014 A0.035225916217839576,0.035225916217839576,0,0,0,-0.7225973321088148,0.6312773056141436 A0.0903100668691621,0.0903100668691621,0,0,1,-0.6585513729009271,0.6569048415314219 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.6305251084665054,0.7239825983044053 A0.08983409358195373,0.08983409358195373,0,0,0,-0.6576093914232202,0.6559231853516599 A0.10641401974603046,0.10641401974603046,0,0,1,-0.6826060577582247,0.7024180288605175 A0.020409790537007488,0.020409790537007488,0,0,1,-0.6665451480717776,0.7228277498759009 A0.035128142539869595,0.035128142539869595,0,0,1,-0.6305251084665054,0.7239825983044053 L-0.631277305614144,0.722597332108814 A0.03522591621782897,0.03522591621782897,0,0,0,-0.6661969816820041,0.7222463316372462 A0.020472630523776413,0.020472630523776413,0,0,0,-0.6818149614686335,0.7021761198765918 A0.10655813175517709,0.10655813175517709,0,0,0,-0.6569048415314223,0.6585513729009259 A0.09031006686916591,0.09031006686916591,0,0,1,-0.631277305614144,0.722597332108814 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.5432534872386455,0.6941815483308517 A0.24466447272944147,0.24466447272944147,0,0,0,-0.6316800071491706,0.7232723318423597 A0.035128142539867464,0.035128142539867464,0,0,1,-0.6151017697073196,0.7606610604701811 A0.03126035054093626,0.03126035054093626,0,0,1,-0.5791196081703117,0.772904551423803 A1.769818908724478,1.769818908724478,0,0,0,-0.5432534872386456,0.6941815483308517 L-0.5467396739536436,0.6968402013358592 A1.841280095387214,1.841280095387214,0,0,1,-0.5792307037347524,0.7715446804550286 A0.031349786356515044,0.031349786356515044,0,0,0,-0.614519233278817,0.7600042741355045 A0.03522591621782721,0.03522591621782721,0,0,0,-0.6301041757048605,0.7233136471692678 A0.24672749843526376,0.24672749843526376,0,0,1,-0.5467396739536436,0.6968402013358588 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.5272896774296844,0.7925636279243059 A0.0620625559546013,0.0620625559546013,0,0,0,-0.5797902872102548,0.7719411590077729 A0.031260350540943525,0.031260350540943525,0,0,1,-0.5758977763751076,0.801419622377156 A0.015150876540051171,0.015150876540051171,0,0,1,-0.5591228416124567,0.8113140941339559 A0.05586404190452852,0.05586404190452852,0,0,1,-0.5272896774296844,0.7925636279243059 L-0.5290687336342824,0.7919995015754356 A0.05599628466371278,0.05599628466371278,0,0,0,-0.5590209045295809,0.8107293405839946 A0.015199125482499153,0.015199125482499153,0,0,0,-0.5754847659898377,0.8010852401551526 A0.03134978635652229,0.03134978635652229,0,0,0,-0.5785571690146613,0.7725248994012837 A0.06235662905479116,0.06235662905479116,0,0,1,-0.5290687336342824,0.7919995015754357 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.5116903812924661,0.8334732559564826 A0.06206255595461096,0.06206255595461096,0,0,0,-0.5283901115652254,0.7913534993269304 A0.10641401974599957,0.10641401974599957,0,0,1,-0.5440149077619725,0.823109691626192 A0.012815858561125134,0.012815858561125134,0,0,1,-0.5324785791371723,0.8345690675807055 A0.019040984159545592,0.019040984159545592,0,0,1,-0.5116903812924661,0.8334732559564826 L-0.5121430597720646,0.8327211855540047 A0.019100133277736468,0.019100133277736468,0,0,0,-0.5323140071299792,0.8341966893806594 A0.01285727277257231,0.01285727277257231,0,0,0,-0.5435210868827426,0.8228920312258139 A0.10655813175514642,0.10655813175514642,0,0,0,-0.527988687932301,0.7931763522685198 A0.06235662905480085,0.06235662905480085,0,0,1,-0.5121430597720646,0.8327211855540047 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.4651901286751286,0.8213507698995555 A0.07942449361904422,0.07942449361904422,0,0,0,-0.5123506283000789,0.8331075224885456 A0.019040984159544146,0.019040984159544146,0,0,1,-0.502337359325504,0.8521914468528169 A0.014383318983027879,0.014383318983027879,0,0,1,-0.4849263643516523,0.8569580662677468 A0.22644341801301118,0.22644341801301118,0,0,1,-0.46519012867512854,0.8213507698995551 L-0.46710850161086964,0.8223120566881356 A0.226207278302595,0.226207278302595,0,0,0,-0.48499813107783285,0.8563430695754398 A0.014429345407746685,0.014429345407746685,0,0,0,-0.5020759479375758,0.8518411776675848 A0.019100133277735017,0.019100133277735017,0,0,0,-0.5114729660731742,0.8330915936107391 A0.07982863496920921,0.07982863496920921,0,0,1,-0.46710850161086964,0.8223120566881356 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.40338868308056886,0.8580898023341458 A0.07942449361903987,0.07942449361903987,0,0,0,-0.4670661420438539,0.821247820065303 A0.05586404190454118,0.05586404190454118,0,0,1,-0.4635374178861287,0.8652870795264413 A0.01981962693862119,0.01981962693862119,0,0,1,-0.4411329249228787,0.8773604525939713 A0.050090514394282214,0.050090514394282214,0,0,1,-0.40338868308056886,0.8580898023341458 L-0.4051931361425579,0.8571813047841067 A0.050214891684204746,0.050214891684204746,0,0,0,-0.4410352450457144,0.8766408609663698 A0.019880884827463342,0.019880884827463342,0,0,0,-0.46297811654078463,0.8647998854798709 A0.05599628466372535,0.05599628466372535,0,0,0,-0.46527454174735344,0.8224280407654475 A0.07982863496920496,0.07982863496920496,0,0,1,-0.4051931361425579,0.8571813047841067 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.3910693653555229,0.8991074690931041 A0.07942449361905533,0.07942449361905533,0,0,0,-0.4043518163912179,0.8566065007834031 A0.33816103409791765,0.33816103409791765,0,0,1,-0.42312215739043557,0.890080190074104 A0.01342171510411718,0.01342171510411718,0,0,1,-0.4104371733656517,0.9010602247241493 A0.016961117084606216,0.016961117084606216,0,0,1,-0.39106936535552295,0.8991074690931042 L-0.3914818646360977,0.8984429896378889 A0.017014513980599576,0.017014513980599576,0,0,0,-0.4103048800147361,0.9006822389458286 A0.013464923736375404,0.013464923736375404,0,0,0,-0.4226019523262754,0.8898157642166916 A0.33705740630125575,0.33705740630125575,0,0,0,-0.4042360603089822,0.8586238051787598 A0.07982863496922057,0.07982863496922057,0,0,1,-0.3914818646360977,0.8984429896378889 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.3529593818933981,0.8919801448386183 A0.05092952611260312,0.05092952611260312,0,0,0,-0.3916624412037102,0.8987904597861671 A0.01696111708459254,0.01696111708459254,0,0,1,-0.38241218708059943,0.9145805679703463 A0.010927431320223857,0.010927431320223857,0,0,1,-0.36876757789811065,0.9173640576640572 A0.07740262449152448,0.07740262449152448,0,0,1,-0.3529593818933981,0.8919801448386183 L-0.35445899518480684,0.8924663847454777 A0.07755242678246925,0.07755242678246925,0,0,0,-0.3688441281132228,0.9169137999946271 A0.010963157778311276,0.010963157778311276,0,0,0,-0.3822235784249107,0.9142822878449588 A0.017014513980586152,0.017014513980586152,0,0,0,-0.3908807489686359,0.8987655244284022 A0.05115942231746535,0.05115942231746535,0,0,1,-0.35445899518480684,0.8924663847454777 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.31819307772528715,0.919749438817069 A0.0509295261126083,0.0509295261126083,0,0,0,-0.3543113022771336,0.8916943480254762 A0.05009051439426776,0.05009051439426776,0,0,1,-0.3536282804185883,0.9224901956162267 A0.012262336400745203,0.012262336400745203,0,0,1,-0.3394913909857912,0.9294849558721581 A0.02383694075728749,0.02383694075728749,0,0,1,-0.31819307772528715,0.919749438817069 L-0.31907713467645515,0.9191619210053875 A0.023908691737554867,0.023908691737554867,0,0,0,-0.3394477496854112,0.9290630667654206 A0.012302098303204249,0.012302098303204249,0,0,0,-0.35327174980566767,0.9221573084334433 A0.05021489168419047,0.05021489168419047,0,0,0,-0.353140228533007,0.8927495839790736 A0.05115942231747092,0.05115942231747092,0,0,1,-0.31907713467645515,0.9191619210053875 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.2779212982681769,0.8670465327204873 A0.380475970904616,0.380475970904616,0,0,0,-0.3191042086912049,0.9196896010925515 A0.02383694075729759,0.02383694075729759,0,0,1,-0.29698834977590843,0.9381218928408939 A0.024695779548647333,0.024695779548647333,0,0,1,-0.26774985121575295,0.9346436034546656 A0.24466447272944136,0.24466447272944136,0,0,0,-0.2779212982681768,0.8670465327204873 L-0.2786952828024355,0.8703144054502059 A0.24672749843526365,0.24672749843526365,0,0,1,-0.26832425548258076,0.933694218033555 A0.024769689710114957,0.024769689710114957,0,0,0,-0.29680158555111835,0.9375022967119425 A0.02390869173756473,0.02390869173756473,0,0,0,-0.31815329061614805,0.9192177684406792 A0.38473614389340344,0.38473614389340344,0,0,1,-0.27869528280243533,0.8703144054502058 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.21931089353003635,0.9287899810550234 A0.05690963094841715,0.05690963094841715,0,0,0,-0.2685869430614218,0.9341852491084895 A0.024695779548655632,0.024695779548655632,0,0,1,-0.25534664830855175,0.9551950730756336 A0.0134217151041315,0.0134217151041315,0,0,1,-0.23827752322873105,0.9574499530873778 A0.06082111257328102,0.06082111257328102,0,0,1,-0.21931089353003633,0.9287899810550234 L-0.221047800173599,0.929135668045286 A0.06095904269516395,0.06095904269516395,0,0,0,-0.23840134611944755,0.9569246807867178 A0.013464923736389554,0.013464923736389554,0,0,0,-0.2551318435920441,0.9547920019215953 A0.02476968971012311,0.02476968971012311,0,0,0,-0.26747760450193686,0.9341625627871685 A0.05717337813752161,0.05717337813752161,0,0,1,-0.22104780017359904,0.929135668045286 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.1867256332545836,0.9585115283336162 A0.05690963094839925,0.05690963094839925,0,0,0,-0.2207805965523072,0.9282899852593184 A0.07740262449147195,0.07740262449147195,0,0,1,-0.22094661922013908,0.9620901452821609 A0.012580630830071939,0.012580630830071939,0,0,1,-0.20608224474039327,0.9681577992075712 A0.020409790537035653,0.020409790537035653,0,0,1,-0.18672563325458363,0.9585115283336162 L-0.18749796184050344,0.9579845270691584 A0.020472630523804023,0.020472630523804023,0,0,0,-0.20607161372670335,0.9677459719504595 A0.01262134437156817,0.01262134437156817,0,0,0,-0.2205899481021451,0.9617116051630518 A0.0775524267824172,0.0775524267824172,0,0,0,-0.21961240459503462,0.9296211157414997 A0.05717337813750336,0.05717337813750336,0,0,1,-0.18749796184050344,0.9579845270691584 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.14718106914915613,0.921950643899619 A0.11027335343329288,0.11027335343329288,0,0,0,-0.18752731532545108,0.9584501865206221 A0.020409790537015682,0.020409790537015682,0,0,1,-0.16905773782705052,0.9732239374209181 A0.016961117084599533,0.016961117084599533,0,0,1,-0.14823260588170553,0.9703105524709511 A1.1186762500011096,1.1186762500011096,0,0,1,-0.14718106914915585,0.9219506438996192 L-0.14851441497075368,0.9240926840213511 A1.0979718507464964,1.0979718507464964,0,0,0,-0.14860944830359746,0.9696717123029039 A0.017014513980592588,0.017014513980592588,0,0,0,-0.16893822632969863,0.9727438276402436 A0.02047263052378444,0.02047263052378444,0,0,0,-0.18668470134772586,0.9580448809392046 A0.11090311626672306,0.11090311626672306,0,0,1,-0.14851441497075396,0.9240926840213509 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.051019219618649816,0.9186160087166726 A0.11027335343329574,0.11027335343329574,0,0,0,-0.14912193127908832,0.9230012050949185 A0.06082111257327745,0.06082111257327745,0,0,1,-0.11967268950586299,0.9687704588491229 A0.02704855742774178,0.02704855742774178,0,0,1,-0.08521649191681001,0.9706463242670716 A0.08725611120855298,0.08725611120855298,0,0,1,-0.05101921961864981,0.9186160087166726 L-0.05405736700888548,0.9189884249297785 A0.08740775540526313,0.08740775540526313,0,0,0,-0.08553226890068541,0.9696658906924259 A0.027128230957078475,0.027128230957078475,0,0,0,-0.11928214759702246,0.9678923387286527 A0.060959042695160365,0.060959042695160365,0,0,0,-0.1466006846580903,0.9230846075306557 A0.11090311626672604,0.11090311626672604,0,0,1,-0.05405736700888543,0.9189884249297785 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.0005866298066027203,0.9656294926149737 A0.11027335343329635,0.11027335343329635,0,0,0,-0.05348372618920797,0.9175605318222427 A0.22644341801298024,0.22644341801298024,0,0,1,-0.05305824206668178,0.9761519383385716 A0.0213070440005868,0.0213070440005868,0,0,1,-0.027294567221185898,0.9833210789327634 A0.029896842923071747,0.029896842923071747,0,0,1,0.0005866298066027217,0.9656294926149736 L-0.0005949482429877966,0.9649473665294147 A0.02998319627823255,0.02998319627823255,0,0,0,-0.027362303946088948,0.9826651170499938 A0.021372262527497007,0.021372262527497007,0,0,0,-0.05251017320465824,0.9754371966019455 A0.22620727830256437,0.22620727830256437,0,0,0,-0.05164143867475826,0.920005380288908 A0.11090311626672664,0.11090311626672664,0,0,1,-0.0005949482429877667,0.9649473665294148 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.05348372618920708,0.9175605318222436 A0.11027335343329502,0.11027335343329502,0,0,0,-0.0005866298066044134,0.965629492614974 A0.02989684292306475,0.02989684292306475,0,0,1,0.027294567221183032,0.9833210789327634 A0.021307044000591597,0.021307044000591597,0,0,1,0.05305824206668081,0.9761519383385702 A0.22644341801298035,0.22644341801298035,0,0,1,0.053483726189207104,0.9175605318222436 L0.051641438674757595,0.9200053802889089 A0.22620727830256449,0.22620727830256449,0,0,0,0.052510173204657284,0.9754371966019438 A0.021372262527501733,0.021372262527501733,0,0,0,0.027362303946086144,0.9826651170499936 A0.029983196278225707,0.029983196278225707,0,0,0,0.0005949482429862237,0.9649473665294149 A0.1109031162667253,0.1109031162667253,0,0,1,0.05164143867475761,0.9200053802889089 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.1491219312790871,0.9230012050949187 A0.11027335343328955,0.11027335343328955,0,0,0,0.05101921961864833,0.9186160087166721 A0.08725611120855901,0.08725611120855901,0,0,1,0.08521649191680786,0.9706463242670709 A0.02704855742774547,0.02704855742774547,0,0,1,0.11967268950586138,0.9687704588491203 A0.06082111257327765,0.06082111257327765,0,0,1,0.14912193127908716,0.9230012050949187 L0.14660068465808804,0.9230846075306557 A0.060959042695160656,0.060959042695160656,0,0,0,0.11928214759702059,0.9678923387286501 A0.027128230957082087,0.027128230957082087,0,0,0,0.08553226890068329,0.9696658906924254 A0.0874077554052691,0.0874077554052691,0,0,0,0.05405736700888416,0.9189884249297784 A0.11090311626671984,0.11090311626671984,0,0,1,0.14660068465808807,0.9230846075306557 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.1875273153254498,0.9584501865206224 A0.1102733534332684,0.1102733534332684,0,0,0,0.14718106914915557,0.9219506438996196 A1.1186762500009113,1.1186762500009113,0,0,1,0.1482326058817035,0.970310552470945 A0.01696111708459431,0.01696111708459431,0,0,1,0.1690577378270484,0.9732239374209171 A0.020409790537017587,0.020409790537017587,0,0,1,0.1875273153254498,0.9584501865206225 L0.18668470134772272,0.9580448809392023 A0.020472630523786717,0.020472630523786717,0,0,0,0.16893822632969666,0.9727438276402367 A0.01701451398058841,0.01701451398058841,0,0,0,0.14860944830359896,0.9696717123029073 A1.097971850746306,1.097971850746306,0,0,0,0.14851441497075346,0.9240926840213521 A0.11090311626669828,0.11090311626669828,0,0,1,0.1866847013477227,0.9580448809392021 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.22078059655230753,0.9282899852593178 A0.05690963094838975,0.05690963094838975,0,0,0,0.18672563325458502,0.9585115283336162 A0.020409790537038938,0.020409790537038938,0,0,1,0.20608224474039175,0.9681577992075737 A0.01258063083008881,0.01258063083008881,0,0,1,0.22094661922013858,0.962090145282159 A0.07740262449148269,0.07740262449148269,0,0,1,0.22078059655230753,0.9282899852593178 L0.21961240459503523,0.9296211157414989 A0.0775524267824278,0.0775524267824278,0,0,0,0.22058994810214483,0.9617116051630503 A0.012621344371584632,0.012621344371584632,0,0,0,0.20607161372670205,0.9677459719504621 A0.020472630523807323,0.020472630523807323,0,0,0,0.18749796184050474,0.9579845270691584 A0.057173378137493576,0.057173378137493576,0,0,1,0.21961240459503523,0.9296211157414989 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.2685869430614207,0.9341852491084918 A0.056909630948394255,0.056909630948394255,0,0,0,0.21931089353003483,0.9287899810550226 A0.060821112573270546,0.060821112573270546,0,0,1,0.23827752322872997,0.9574499530873775 A0.013421715104109283,0.013421715104109283,0,0,1,0.25534664830855097,0.9551950730756351 A0.024695779548634878,0.024695779548634878,0,0,1,0.2685869430614207,0.9341852491084918 L0.26747760450193436,0.9341625627871701 A0.024769689710102797,0.024769689710102797,0,0,0,0.25513184359204283,0.9547920019216 A0.013464923736367242,0.013464923736367242,0,0,0,0.23840134611944758,0.9569246807867211 A0.060959042695153634,0.060959042695153634,0,0,0,0.22104780017359849,0.9291356680452859 A0.057173378137498544,0.057173378137498544,0,0,1,0.26747760450193436,0.9341625627871701 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.27792129826817646,0.8670465327204875 A0.24466447272946903,0.24466447272946903,0,0,0,0.2677498512157529,0.9346436034546669 A0.024695779548651303,0.024695779548651303,0,0,1,0.29698834977591154,0.9381218928408965 A0.02383694075729569,0.02383694075729569,0,0,1,0.31910420869120887,0.9196896010925564 A0.38047597090469765,0.38047597090469765,0,0,0,0.2779212982681765,0.8670465327204875 L0.278695282802435,0.8703144054502062 A0.3847361438934869,0.3847361438934869,0,0,1,0.3181532906161504,0.9192177684406829 A0.023908691737562767,0.023908691737562767,0,0,0,0.2968015855511214,0.9375022967119457 A0.02476968971011875,0.02476968971011875,0,0,0,0.2683242554825804,0.9336942180335576 A0.24672749843529174,0.24672749843529174,0,0,1,0.27869528280243516,0.8703144054502063 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.354311302277133,0.891694348025478 A0.050929526112597066,0.050929526112597066,0,0,0,0.3181930777252931,0.9197494388170665 A0.023836940757300883,0.023836940757300883,0,0,1,0.33949139098579284,0.9294849558721539 A0.012262336400758309,0.012262336400758309,0,0,1,0.3536282804185881,0.9224901956162315 A0.05009051439429666,0.05009051439429666,0,0,1,0.354311302277133,0.891694348025478 L0.3531402285330062,0.8927495839790742 A0.05021489168421921,0.05021489168421921,0,0,0,0.3532717498056676,0.9221573084334487 A0.012302098303216928,0.012302098303216928,0,0,0,0.3394477496854132,0.9290630667654172 A0.02390869173756805,0.02390869173756805,0,0,0,0.31907713467646,0.9191619210053854 A0.0511594223174591,0.0511594223174591,0,0,1,0.3531402285330062,0.8927495839790742 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.39166244120371,0.8987904597861688 A0.05092952611261421,0.05092952611261421,0,0,0,0.3529593818933974,0.8919801448386177 A0.07740262449153695,0.07740262449153695,0,0,1,0.36876757789811204,0.9173640576640641 A0.010927431320239806,0.010927431320239806,0,0,1,0.3824121870805957,0.9145805679703385 A0.01696111708459299,0.01696111708459299,0,0,1,0.39166244120370997,0.8987904597861688 L0.39088074896863295,0.8987655244284021 A0.017014513980586916,0.017014513980586916,0,0,0,0.38222357842490595,0.9142822878449546 A0.010963157778326127,0.010963157778326127,0,0,0,0.36884412811322576,0.9169137999946387 A0.07755242678248167,0.07755242678248167,0,0,0,0.35445899518480617,0.892466384745477 A0.05115942231747663,0.05115942231747663,0,0,1,0.39088074896863295,0.8987655244284021 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.40435181639121787,0.8566065007834037 A0.07942449361904376,0.07942449361904376,0,0,0,0.3910693653555213,0.8991074690931081 A0.016961117084597903,0.016961117084597903,0,0,1,0.4104371733656481,0.9010602247241536 A0.013421715104131496,0.013421715104131496,0,0,1,0.42312215739043335,0.8900801900741028 A0.33816103409774706,0.33816103409774706,0,0,1,0.40435181639121776,0.8566065007834036 L0.40423606030898174,0.85862380517876 A0.33705740630108716,0.33705740630108716,0,0,0,0.422601952326271,0.8898157642166871 A0.013464923736389875,0.013464923736389875,0,0,0,0.4103048800147311,0.9006822389458293 A0.01701451398059187,0.01701451398059187,0,0,0,0.391481864636096,0.8984429896378888 A0.07982863496920858,0.07982863496920858,0,0,1,0.40423606030898174,0.8586238051787599 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.46706614204385205,0.8212478200653038 A0.07942449361904387,0.07942449361904387,0,0,0,0.40338868308056886,0.8580898023341463 A0.05009051439427796,0.05009051439427796,0,0,1,0.4411329249228789,0.8773604525939716 A0.019819626938605544,0.019819626938605544,0,0,1,0.46353741788612696,0.8652870795264415 A0.05586404190454306,0.05586404190454306,0,0,1,0.46706614204385205,0.8212478200653038 L0.46527454174735206,0.822428040765448 A0.05599628466372715,0.05599628466372715,0,0,0,0.4629781165407838,0.8647998854798733 A0.019880884827447712,0.019880884827447712,0,0,0,0.44103524504571623,0.8766408609663716 A0.05021489168420063,0.05021489168420063,0,0,0,0.405193136142558,0.8571813047841065 A0.07982863496920888,0.07982863496920888,0,0,1,0.46527454174735206,0.822428040765448 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.5123506283000732,0.8331075224885426 A0.07942449361904924,0.07942449361904924,0,0,0,0.46519012867512866,0.8213507698995558 A0.22644341801295986,0.22644341801295986,0,0,1,0.4849263643516535,0.8569580662677498 A0.014383318983021521,0.014383318983021521,0,0,1,0.5023373593255039,0.8521914468528192 A0.01904098415953609,0.01904098415953609,0,0,1,0.5123506283000732,0.8331075224885426 L0.5114729660731698,0.8330915936107374 A0.01910013327772702,0.01910013327772702,0,0,0,0.5020759479375757,0.8518411776675807 A0.014429345407741687,0.014429345407741687,0,0,0,0.48499813107783013,0.8563430695754343 A0.22620727830254406,0.22620727830254406,0,0,0,0.4671085016108698,0.8223120566881361 A0.07982863496921448,0.07982863496921448,0,0,1,0.5114729660731698,0.8330915936107374 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.528390111565224,0.7913534993269307 A0.06206255595460623,0.06206255595460623,0,0,0,0.5116903812924642,0.8334732559564902 A0.01904098415953448,0.01904098415953448,0,0,1,0.5324785791371683,0.8345690675807006 A0.012815858561140628,0.012815858561140628,0,0,1,0.5440149077619683,0.8231096916261895 A0.10641401974601292,0.10641401974601292,0,0,1,0.528390111565224,0.7913534993269307 L0.5279886879322994,0.7931763522685202 A0.10655813175515977,0.10655813175515977,0,0,0,0.5435210868827368,0.8228920312258097 A0.012857272772587967,0.012857272772587967,0,0,0,0.5323140071299738,0.8341966893806537 A0.019100133277725348,0.019100133277725348,0,0,0,0.5121430597720625,0.8327211855540123 A0.06235662905479604,0.06235662905479604,0,0,1,0.5279886879322994,0.7931763522685202 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.579790287210256,0.7719411590077717 A0.0620625559546062,0.0620625559546062,0,0,0,0.5272896774296846,0.7925636279243048 A0.055864041904543436,0.055864041904543436,0,0,1,0.5591228416124551,0.8113140941339516 A0.015150876540068334,0.015150876540068334,0,0,1,0.57589777637511,0.8014196223771572 A0.03126035054092772,0.03126035054092772,0,0,1,0.579790287210256,0.7719411590077717 L0.5785571690146604,0.7725248994012823 A0.0313497863565069,0.0313497863565069,0,0,0,0.575484765989839,0.8010852401551525 A0.015199125482516175,0.015199125482516175,0,0,0,0.5590209045295781,0.8107293405839897 A0.05599628466372739,0.05599628466372739,0,0,0,0.5290687336342818,0.7919995015754357 A0.06235662905479621,0.06235662905479621,0,0,1,0.5785571690146604,0.7725248994012823 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.5432534872386447,0.694181548330852 A1.7698189087247749,1.7698189087247749,0,0,0,0.5791196081703118,0.7729045514238145 A0.031260350540920905,0.031260350540920905,0,0,1,0.6151017697073176,0.7606610604701851 A0.035128142539872544,0.035128142539872544,0,0,1,0.6316800071491688,0.7232723318423601 A0.24466447272943348,0.24466447272943348,0,0,0,0.543253487238645,0.6941815483308521 L0.5467396739536426,0.6968402013358596 A0.24672749843525565,0.24672749843525565,0,0,1,0.6301041757048593,0.7233136471692687 A0.03522591621783221,0.03522591621783221,0,0,0,0.614519233278815,0.7600042741355082 A0.03134978635649999,0.03134978635649999,0,0,0,0.579230703734748,0.7715446804550228 A1.8412800953875341,1.8412800953875341,0,0,1,0.5467396739536425,0.6968402013358599 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.6576093914232196,0.6559231853516607 A0.08983409358195334,0.08983409358195334,0,0,0,0.630525108466505,0.7239825983044067 A0.03512814253986967,0.03512814253986967,0,0,1,0.6665451480717737,0.7228277498759007 A0.02040979053702193,0.02040979053702193,0,0,1,0.6826060577582211,0.702418028860515 A0.10641401974603247,0.10641401974603247,0,0,1,0.6576093914232196,0.6559231853516607 L0.6569048415314217,0.6585513729009266 A0.1065581317551791,0.1065581317551791,0,0,0,0.68181496146863,0.7021761198765893 A0.0204726305237906,0.0204726305237906,0,0,0,0.6661969816820005,0.7222463316372454 A0.035225916217829334,0.035225916217829334,0,0,0,0.6312773056141434,0.7225973321088137 A0.09031006686916536,0.09031006686916536,0,0,1,0.6569048415314217,0.6585513729009267 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.7239825983044064,0.6305251084665051 A0.08983409358195017,0.08983409358195017,0,0,0,0.6559231853516599,0.6576093914232206 A0.10641401974604606,0.10641401974604606,0,0,1,0.7024180288605169,0.6826060577582246 A0.0204097905370217,0.0204097905370217,0,0,1,0.7228277498758999,0.6665451480717741 A0.03512814253988078,0.03512814253988078,0,0,1,0.7239825983044064,0.6305251084665051 L0.7225973321088129,0.6312773056141436 A0.03522591621784036,0.03522591621784036,0,0,0,0.7222463316372436,0.6661969816819994 A0.02047263052379061,0.02047263052379061,0,0,0,0.7021761198765896,0.681814961468632 A0.10655813175519256,0.10655813175519256,0,0,0,0.658551372900926,0.6569048415314227 A0.0903100668691622,0.0903100668691622,0,0,1,0.7225973321088129,0.6312773056141436 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.6941815483308511,0.543253487238645 A0.24466447272945702,0.24466447272945702,0,0,0,0.723272331842359,0.63168000714917 A0.0351281425398783,0.0351281425398783,0,0,1,0.7606610604701817,0.6151017697073173 A0.03126035054093328,0.03126035054093328,0,0,1,0.7729045514238093,0.5791196081703103 A1.769818908724478,1.769818908724478,0,0,0,0.6941815483308504,0.5432534872386447 L0.6968402013358589,0.546739673953643 A1.8412800953872137,1.8412800953872137,0,0,1,0.7715446804550392,0.5792307037347564 A0.03134978635651218,0.03134978635651218,0,0,0,0.7600042741355044,0.614519233278815 A0.035225916217837855,0.035225916217837855,0,0,0,0.7233136471692678,0.6301041757048611 A0.24672749843527964,0.24672749843527964,0,0,1,0.6968402013358586,0.546739673953643 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.7925636279243053,0.5272896774296848 A0.06206255595461091,0.06206255595461091,0,0,0,0.7719411590077714,0.5797902872102549 A0.03126035054093091,0.03126035054093091,0,0,1,0.8014196223771586,0.5758977763751104 A0.015150876540050325,0.015150876540050325,0,0,1,0.8113140941339587,0.5591228416124574 A0.05586404190453978,0.05586404190453978,0,0,1,0.7925636279243053,0.5272896774296848 L0.7919995015754354,0.5290687336342815 A0.05599628466372394,0.05599628466372394,0,0,0,0.8107293405839978,0.5590209045295816 A0.01519912548249823,0.01519912548249823,0,0,0,0.8010852401551555,0.575484765989841 A0.03134978635650972,0.03134978635650972,0,0,0,0.7725248994012816,0.5785571690146621 A0.062356629054800806,0.062356629054800806,0,0,1,0.7919995015754354,0.5290687336342815 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.8334732559564892,0.511690381292464 A0.06206255595461582,0.06206255595461582,0,0,0,0.7913534993269318,0.5283901115652243 A0.10641401974602303,0.10641401974602303,0,0,1,0.8231096916261894,0.544014907761968 A0.012815858561134466,0.012815858561134466,0,0,1,0.8345690675807048,0.5324785791371685 A0.019040984159530202,0.019040984159530202,0,0,1,0.8334732559564892,0.511690381292464 L0.8327211855540089,0.5121430597720625 A0.01910013327772147,0.01910013327772147,0,0,0,0.8341966893806577,0.5323140071299755 A0.012857272772581516,0.012857272772581516,0,0,0,0.8228920312258117,0.543521086882738 A0.10655813175516977,0.10655813175516977,0,0,0,0.7931763522685212,0.5279886879322998 A0.06235662905480581,0.06235662905480581,0,0,1,0.8327211855540089,0.5121430597720625 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.8213507698995554,0.4651901286751285 A0.07942449361904422,0.07942449361904422,0,0,0,0.8331075224885456,0.5123506283000784 A0.019040984159529685,0.019040984159529685,0,0,1,0.8521914468528237,0.5023373593255096 A0.014383318983019618,0.014383318983019618,0,0,1,0.8569580662677511,0.48492636435165454 A0.22644341801297949,0.22644341801297949,0,0,1,0.8213507698995554,0.46519012867512854 L0.822312056688136,0.4671085016108699 A0.22620727830256354,0.22620727830256354,0,0,0,0.8563430695754406,0.4849981310778334 A0.014429345407738952,0.014429345407738952,0,0,0,0.8518411776675894,0.5020759479375813 A0.019100133277720813,0.019100133277720813,0,0,0,0.8330915936107398,0.5114729660731739 A0.07982863496920932,0.07982863496920932,0,0,1,0.822312056688136,0.4671085016108699 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.8580898023341458,0.40338868308056847 A0.0794244936190478,0.0794244936190478,0,0,0,0.8212478200653022,0.46706614204385394 A0.0558640419045526,0.0558640419045526,0,0,1,0.8652870795264419,0.4635374178861276 A0.019819626938606005,0.019819626938606005,0,0,1,0.8773604525939731,0.44113292492288175 A0.05009051439427579,0.05009051439427579,0,0,1,0.8580898023341458,0.40338868308056847 L0.8571813047841066,0.40519313614255686 A0.05021489168419837,0.05021489168419837,0,0,0,0.8766408609663714,0.44103524504571734 A0.019880884827448507,0.019880884827448507,0,0,0,0.8647998854798714,0.4629781165407838 A0.05599628466373659,0.05599628466373659,0,0,0,0.8224280407654461,0.4652745417473545 A0.07982863496921276,0.07982863496921276,0,0,1,0.8571813047841066,0.40519313614255686 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.8991074690931088,0.39106936535552206 A0.07942449361904919,0.07942449361904919,0,0,0,0.8566065007834024,0.4043518163912178 A0.3381610340976547,0.3381610340976547,0,0,1,0.8900801900741058,0.42312215739043696 A0.013421715104124227,0.013421715104124227,0,0,1,0.901060224724152,0.4104371733656491 A0.016961117084588292,0.016961117084588292,0,0,1,0.8991074690931088,0.39106936535552206 L0.8984429896378917,0.39148186463609685 A0.01701451398058215,0.01701451398058215,0,0,0,0.9006822389458304,0.41030488001473364 A0.013464923736382216,0.013464923736382216,0,0,0,0.889815764216694,0.4226019523262766 A0.33705740630099595,0.33705740630099595,0,0,0,0.8586238051787591,0.40423606030898185 A0.07982863496921436,0.07982863496921436,0,0,1,0.8984429896378917,0.39148186463609685 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.891980144838619,0.3529593818933981 A0.05092952611261388,0.05092952611261388,0,0,0,0.8987904597861658,0.39166244120370614 A0.01696111708459895,0.01696111708459895,0,0,1,0.9145805679703413,0.38241218708059743 A0.010927431320230264,0.010927431320230264,0,0,1,0.9173640576640609,0.36876757789811015 A0.07740262449150102,0.07740262449150102,0,0,1,0.891980144838619,0.35295938189339804 L0.8924663847454782,0.354458995184807 A0.07755242678244605,0.07755242678244605,0,0,0,0.9169137999946336,0.3688441281132234 A0.010963157778317073,0.010963157778317073,0,0,0,0.9142822878449561,0.3822235784249082 A0.017014513980592696,0.017014513980592696,0,0,0,0.8987655244284002,0.39088074896863034 A0.05115942231747614,0.05115942231747614,0,0,1,0.8924663847454782,0.354458995184807 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.9197494388170679,0.3181930777252908 A0.05092952611260285,0.05092952611260285,0,0,0,0.8916943480254772,0.3543113022771338 A0.05009051439425913,0.05009051439425913,0,0,1,0.9224901956162295,0.35362828041858996 A0.012262336400751795,0.012262336400751795,0,0,1,0.9294849558721546,0.33949139098579373 A0.023836940757300282,0.023836940757300282,0,0,1,0.9197494388170679,0.3181930777252908 L0.9191619210053874,0.3190771346764572 A0.02390869173756747,0.02390869173756747,0,0,0,0.9290630667654192,0.3394477496854146 A0.012302098303210433,0.012302098303210433,0,0,0,0.9221573084334481,0.35327174980566983 A0.05021489168418201,0.05021489168418201,0,0,0,0.8927495839790731,0.3531402285330071 A0.05115942231746493,0.05115942231746493,0,0,1,0.9191619210053874,0.3190771346764572 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.8670465327204868,0.27792129826817674 A0.38047597090469826,0.38047597090469826,0,0,0,0.9196896010925555,0.3191042086912082 A0.023836940757297205,0.023836940757297205,0,0,1,0.9381218928408968,0.2969883497759122 A0.024695779548643007,0.024695779548643007,0,0,1,0.9346436034546673,0.2677498512157531 A0.24466447272942454,0.24466447272942454,0,0,0,0.8670465327204868,0.27792129826817674 L0.8703144054502056,0.2786952828024355 A0.24672749843524663,0.24672749843524663,0,0,1,0.9336942180335586,0.2683242554825807 A0.02476968971011051,0.02476968971011051,0,0,0,0.9375022967119453,0.29680158555112063 A0.023908691737564602,0.023908691737564602,0,0,0,0.9192177684406805,0.31815329061614916 A0.3847361438934876,0.3847361438934876,0,0,1,0.8703144054502054,0.27869528280243516 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.9287899810550235,0.21931089353003758 A0.05690963094839921,0.05690963094839921,0,0,0,0.9341852491084922,0.2685869430614228 A0.024695779548630354,0.024695779548630354,0,0,1,0.9551950730756353,0.2553466483085558 A0.013421715104117719,0.013421715104117719,0,0,1,0.9574499530873751,0.2382775232287303 A0.06082111257326578,0.06082111257326578,0,0,1,0.9287899810550235,0.21931089353003758 L0.929135668045286,0.22104780017359937 A0.0609590426951488,0.0609590426951488,0,0,0,0.9569246807867181,0.2384013461194475 A0.013464923736375688,0.013464923736375688,0,0,0,0.9547920019215991,0.2551318435920474 A0.024769689710098394,0.024769689710098394,0,0,0,0.9341625627871698,0.26747760450193653 A0.05717337813750319,0.05717337813750319,0,0,1,0.929135668045286,0.2210478001735994 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.9585115283336175,0.18672563325458547 A0.056909630948394165,0.056909630948394165,0,0,0,0.9282899852593185,0.22078059655230692 A0.07740262449146765,0.07740262449146765,0,0,1,0.9620901452821629,0.22094661922013958 A0.012580630830065054,0.012580630830065054,0,0,1,0.9681577992075715,0.20608224474039374 A0.020409790537029588,0.020409790537029588,0,0,1,0.9585115283336175,0.1867256332545855 L0.9579845270691597,0.18749796184050513 A0.020472630523798035,0.020472630523798035,0,0,0,0.9677459719504594,0.20607161372670363 A0.01262134437156144,0.01262134437156144,0,0,0,0.961711605163053,0.2205899481021456 A0.07755242678241289,0.07755242678241289,0,0,0,0.9296211157414997,0.21961240459503434 A0.05717337813749816,0.05717337813749816,0,0,1,0.9579845270691597,0.1874979618405051 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M0.9219506438996191,0.14718106914915538 A0.11027335343329628,0.11027335343329628,0,0,0,0.9584501865206225,0.18752731532544992 A0.020409790537021057,0.020409790537021057,0,0,1,0.973223937420913,0.16905773782704717 A0.016961117084599922,0.016961117084599922,0,0,1,0.9703105524709512,0.14823260588170428 A1.1186762500009009,1.1186762500009009,0,0,1,0.9219506438996184,0.14718106914915574 L0.9240926840213546,0.14851441497075424 A1.0979718507462963,1.0979718507462963,0,0,0,0.969671712302911,0.14860944830359757 A0.017014513980593716,0.017014513980593716,0,0,0,0.9727438276402344,0.16893822632969538 A0.02047263052379003,0.02047263052379003,0,0,0,0.9580448809392029,0.1866847013477232 A0.11090311626672662,0.11090311626672662,0,0,1,0.9240926840213525,0.1485144149707554 Z\" fill=\"seagreen\" />\n",
       "<path d=\"M-0.14807910456083684,-0.9889755198145508 A1.118676250000947,1.118676250000947,0,0,0,0.9889755198145505,0.14807910456083684 A1.0979718507463403,1.0979718507463403,0,0,1,-0.14807910456083684,-0.9889755198145497 Z\" fill=\"crimson\" />\n",
       "</svg>"
      ],
      "text/plain": [
       "<drawsvg.drawing.Drawing at 0x11cbd5310>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p1 = 4\n",
    "p2 = 3\n",
    "q = 3\n",
    "rotate = 0\n",
    "\n",
    "theta1, theta2 = math.pi*2/p1, math.pi*2/p2\n",
    "phi_sum = math.pi*2/q\n",
    "r1 = triangle_side_for_angles(theta1/2, phi_sum/2, theta2/2)\n",
    "r2 = triangle_side_for_angles(theta2/2, phi_sum/2, theta1/2)\n",
    "\n",
    "t_gen1 = htiles.TileGen.make_regular(p1, hr=r1, skip=1)\n",
    "t_gen2 = htiles.TileGen.make_regular(p2, hr=r2, skip=1)\n",
    "\n",
    "t_layout = htiles.TileLayout()\n",
    "t_layout.add_generator(t_gen1, (1,)*p1)\n",
    "t_layout.add_generator(t_gen2, (0,)*p2, htiles.TileDecoratorNull())\n",
    "start_tile = t_layout.default_start_tile(rotate_deg=rotate)\n",
    "\n",
    "t1 = start_tile\n",
    "t2 = t_layout.place_tile(t1.sides[-1])\n",
    "t3 = t_layout.place_tile(t2.sides[-1])\n",
    "point_base = t3.vertices[-1]\n",
    "points = [Transform.rotation(deg=-i*360/p1).apply_to_point(point_base)\n",
    "          for i in range(p1)]\n",
    "vertices = start_tile.vertices\n",
    "edges = []\n",
    "for i, point in enumerate(points):\n",
    "    v1 = vertices[i]\n",
    "    v2 = vertices[(i+1)%p1]\n",
    "    edge = Hypercycle.from_points(*v1, *v2, *point, segment=True, exclude_mid=True)\n",
    "    edges.append(edge)\n",
    "decorate_poly = Polygon(edges=edges, vertices=vertices)\n",
    "decorator1 = htiles.TileDecoratorPolygons(decorate_poly)\n",
    "t_layout.set_decorator(decorator1, 0)\n",
    "\n",
    "start_tile = t_layout.default_start_tile(rotate_deg=rotate)\n",
    "tiles = t_layout.tile_plane(start_tile, depth=6)\n",
    "\n",
    "d = Drawing(2, 2, origin='center')\n",
    "d.draw(euclid.Circle(0, 0, 1), fill='azure')\n",
    "for tile in tiles:\n",
    "    d.draw(tile, hwidth=0.02, fill='seagreen')\n",
    "tiles[0].decorator = None\n",
    "d.draw(Hypercycle.from_points(\n",
    "            *tiles[0].vertices[0], *tiles[0].vertices[1], *point_base\n",
    "        ), hwidth=0.02, fill='crimson')\n",
    "\n",
    "d.set_render_size(w=800)\n",
    "d.save_svg('hyperbolic.svg')\n",
    "d"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a07650e3",
   "metadata": {},
   "source": [
    "# Trees"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "b604c5bb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<contextlib.ExitStack at 0x13e652a90>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Lazirly rename\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt; plt.ion()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "8375939c",
   "metadata": {},
   "outputs": [],
   "source": [
    "Nlevel = 8 # number of tree level\n",
    "Nrep = 2 # number of leaves per node\n",
    "seed = 2023 # seed parameter\n",
    "\n",
    "def colorFader(c1,c2,mix=0): #fade (linear interpolate) from color c1 (at mix=0) to c2 (mix=1)\n",
    "    c1=np.array(mpl.colors.to_rgb(c1))\n",
    "    c2=np.array(mpl.colors.to_rgb(c2))\n",
    "    return mpl.colors.to_hex((1-mix)*c1 + mix*c2)\n",
    "\n",
    "\"\"\"\n",
    "Generate tree.\n",
    "\n",
    "INPUT:\n",
    " -Nlevel: number of tree level.\n",
    " -Nrep: number of leaves per node.\n",
    " -seed: seed parameter.\n",
    "\"\"\"\n",
    "def tree(Nlevel=6,Nrep=2,seed=42):\n",
    "    np.random.seed(seed)\n",
    "\n",
    "    # Construct tree\n",
    "    G = nx.Graph()\n",
    "    G.add_node(0)\n",
    "    node_crt = 0\n",
    "    node_prev = [0]\n",
    "    index_list = [0]\n",
    "    for i in range(Nlevel):\n",
    "        node_prev_ = []\n",
    "        while len(node_prev_)==0:\n",
    "            for j in node_prev:\n",
    "                for k in range(Nrep):\n",
    "                    node_crt +=1 \n",
    "                    G.add_node(node_crt)\n",
    "                    G.add_edge(j, node_crt, weight=1)\n",
    "                    node_prev_.append(node_crt)\n",
    "                    index_list.append(node_crt)\n",
    "        node_prev = node_prev_\n",
    "\n",
    "    # Compute distance\n",
    "    Npts = len(G.nodes)\n",
    "    dist_tree = np.zeros((Npts,Npts))\n",
    "    index_list = np.random.choice(index_list,len(index_list),replace=False)\n",
    "    for i in tqdm(range(index_list.shape[0])):\n",
    "        for j in range(index_list.shape[0]):\n",
    "            dist_tree[i,j] = nx.dijkstra_path_length(G,index_list[i],index_list[j])\n",
    "    dist_tree /= dist_tree.max()\n",
    "\n",
    "    return G, dist_tree, index_list\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "274b82ca",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 29%|███████████▋                             | 146/511 [00:18<00:49,  7.34it/s]"
     ]
    }
   ],
   "source": [
    "G, dist_tree, idx_origin = tree(Nlevel,Nrep,seed)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "73ffe5f6",
   "metadata": {},
   "outputs": [],
   "source": [
    "## Display tree with path to explore\n",
    "path_explore = nx.shortest_path(G,87,117)\n",
    "# path_explore = nx.shortest_path(G,351,471)\n",
    "\n",
    "c1='#003eff' #blue\n",
    "c2='#ff0080' #green\n",
    "Nfr = len(path_explore)\n",
    "col_gen = lambda i: colorFader(c1,c2,np.linspace(0,1,Nfr)[i])\n",
    "col_list1 = [col_gen(i) for i in np.arange(Nfr)]\n",
    "\n",
    "sz= 40\n",
    "plt.figure(4,figsize=(12, 12))\n",
    "plt.clf()\n",
    "pos = graphviz_layout(G, prog=\"twopi\")\n",
    "nx.draw(G, pos, node_size=sz, node_color='darkorchid',alpha =0.9, width=1)\n",
    "nx.draw_networkx_nodes(G, pos=pos, node_size=sz, nodelist=idx_origin, node_color='forestgreen',alpha =0.9)\n",
    "nx.draw_networkx_nodes(G, pos=pos, node_size=sz*2, nodelist=path_explore, node_color=col_list1,alpha =0.9)\n",
    "\n",
    "plt.savefig('Tree.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3942752e",
   "metadata": {},
   "source": [
    "# Fin"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

